Kazhdan's Property (T) via Semidefinite Optimization

Following an idea of Ozawa, we give a new proof of Kazhdan's property (T) for ${\rm SL}(3,\mathbb Z)$, by showing that $\Delta^2- \frac{1}{6} \Delta$ is a hermitian sum of squares in the group algebra, where $\Delta$ is the unnormalized Laplace operator with respect to the natural generating set. This corresponds to a spectral gap of $\frac{1}{72}\sim 0.014$ for the associated random walk operator. The sum of squares representation was found numerically by a semidefinite programming algorithm, and then turned into an exact symbolic representation, provided in an attached Mathematica file.

==> anc/RootOfP.txt <==
     0      0      0     -0      0      0      0      0     -0      0      0      0      0      0     49    -34   -255    267     -0     -0     -7     -6   -117    102      0    106   -121     22    -34     -0      0    266   -253    -23     38      0   -151     -4   -181     53     -0      0    -66    195      0     12    144    207    -78      0     -0   -167     38   -190     74     -0     38    102    -86    201      0     -0    215    -99      0    -23   -117   -173     58      0     -0     -0      0   -253    266      0   -121    106    -34     22      0     -0     -6     -7     -0    -34     49    267   -255    -78    207      0     -0     38   -167     -0    144     12     53   -181     -0      0    195    -66     -0     -4   -151     58   -173      0      0    -99    215     -0    201    -86      0     -0     74   -190     -0
    -0     -0     -0     -0     -0     -0     -0     -0     -0     -0     -0     -0     -0      0    104    105    105     67     -0      0    -79    -93    -95   -113      0   -112    -97    -82    -91      0     -0     67    106    109     99      0    -42     50    190   -184      0     -0   -186    179      0     57    -64    158   -164     -0      0    209   -203    187   -175     -0     99   -113   -194    182      0      0    161   -173      0    109    -95    206   -195      0      0      0     -0    106     67      0    -97   -112    -91    -82     -0      0    -93    -79      0    105    104     67    105   -164    158      0      0   -203    209     -0    -64     57   -184    190      0     -0    179   -186      0     50    -42   -195    206      0     -0   -173    161      0    182   -194     -0      0   -175    187      0
    -0     -0     -0     -0     -0     -0     -0     -0     -0     -0     -0     -0     -0      0    107   -112     -3     -1      0     -0    264   -259     45    -39      0     33    -28    262   -258     -0      0    -30     25    111   -116      0      9   -149     82   -198     -0      0    192    -77      0    146     -6    -91    207      0     -0     67   -182    -71    199      0   -116    -39   -176     48      0     -0     62   -190      0    111     45    -58    186     -0      0      0      0     25    -30     -0    -28     33   -258    262      0     -0   -259    264      0   -112    107     -1     -3    207    -91      0     -0   -182     67     -0     -6    146   -198     82     -0      0    -77    192      0   -149      9    186    -58      0      0   -190     62     -0     48   -176     -0     -0    199    -71      0
     0      0      0      0      0      0      0      0      0      0      0      0      0     -0    -63   -129    -85   -196      0      0   -113    394     45    148     -0    129     63    394   -113      0      0    -85   -196   -148    -45     -0     18    -85    396   -492     -0     -0    183    -87     -0     85    -18    183    -86     -0     -0   -492    396   -313    463     -0     45   -148   -266    116     -0      0   -265    115     -0    148    -45    464   -314      0     -0      0      0    196     85     -0    -63   -129    113   -394      0      0   -394    113     -0    129     63    196     85     86   -183     -0      0   -396    492      0     18    -85    492   -396      0     -0     87   -183     -0     85    -18    314   -464      0      0   -115    265     -0   -116    266      0     -0   -463    313     -0
     0      0      0      0      0      0      0      0      0      0      0      0      0      0   -148     61    208   -334     -0      0    420   -293     58     29     -0    -61    148   -294    421      0     -0    207   -334    -29    -58     -0     90    119    240     65      0      0     21   -326     -0   -119    -90     21   -326      0      0     65    240    163   -205      0     58    -29   -423    465     -0      0   -424    466     -0     29    -58   -204    162     -0      0     -0      0    334   -207     -0   -148     61   -421    294      0     -0    293   -420     -0    -61    148    334   -208    326    -21      0      0   -240    -65     -0     90    119    -65   -240      0      0    326    -21     -0   -119    -90   -162    204     -0      0   -466    424      0   -465    423      0     -0    205   -163     -0
     0      0      0      0      0      0      0      0      0      0      0      0      0     -0     11     75    461   -335     -0     -0   -270    145   -144     58     -0    -75    -11    144   -270      0     -0    461   -336    -58    144      0    133    -69    220   -128     -0      0   -478    385     -0     69   -133   -478    386      0      0   -127    220    371    -77     -0   -144    -58   -113   -181     -0      0   -113   -181     -0     58    144    -77    371      0     -0     -0      0    336   -461      0     11     75    270   -144      0     -0   -145    270      0    -75    -11    335   -461   -386    478     -0      0   -220    127      0    133    -69    128   -220      0      0   -385    478     -0     69   -133   -371     77     -0      0    181    113     -0    181    113      0     -0     77   -371     -0
     0     65     65    -65    -65     65     65    -65    -65     65     65    -65    -65     43      0      0     84     84    575   -218     84     84     -0      0     43     -0     -0     84     84   -218    575     84     84     -0     -0    -43      0     -0    -84    -84   -575    218    -84    -84    -43     -0      0    -84    -84    218   -575    -84    -84     84     84     43      0      0     84     84    575   -218     84     84     43      0     -0     84     84   -218    575   -575    218    -84    -84    -43      0     -0    -84    -84    218   -575    -84    -84    -43      0      0    -84    -84     84     84    575   -218     84     84     43     -0     -0     84     84   -218    575     84     84     43      0      0    -84    -84   -575    218    -84    -84    -43    -84    -84    218   -575    -84    -84    -43
     0     -1      1     -6      6     -6      6     -1      1     -6      6     -6      6    122    159   -106     93   -148   -105     -9   -109     54    149    -96   -122     86   -138    -44    100      9    105    154    -98    115   -168    564    253     -8   -227    -29   -486    -41    -83   -173   -564     12   -257    236     19     41    486    131    125   -229    -47    609    168     96    -95   -181   -525    -44    239     37   -609   -115   -149    140    137     44    525   -105     -9     98   -154    122    138    -86   -100     44      9    105    -54    109   -122    106   -159    148    -93    -19   -236   -486    -41   -125   -131    564    257    -12     29    227     41    486    173     83   -564      8   -253   -137   -140   -525    -44    -37   -239    609    181     95     44    525     47    229   -609
    -0     -9      9      2     -2     -1      1     -9      9      2     -2     -1      1    805    126    224   -220   -146   -694    -58   -200   -165    190    160   -805   -225   -124    224    142     58    694    182    183   -168   -182   -228    -52    -47     75     29    197     16    191    -87    228     74     25    -11    -92    -16   -197   -187     83     59    -82     51    182   -160    117   -140    -44     -4      4     19    -51    168   -190   -135    158      4     44   -694    -58   -183   -182    805    124    225   -142   -224     58    694    165    200   -805   -224   -126    146    220     92     11    197     16    -83    187   -228    -25    -74    -29    -75    -16   -197     87   -191    228     47     52   -158    135    -44     -4    -19     -4     51    140   -117      4     44     82    -59    -51
    -0      2     -2      6     -6     -6      6      2     -2      6     -6     -6      6   -200   -159     72    -30    121    172     14    -75    166     91   -178    200    -92    179     76   -166    -14   -172     30   -120    158    -72   -577      3   -254     25    237    497     42    120    142    577    247      4    -41   -221    -42   -497    -74   -188    -40   -221    575     72    178   -187    -73   -495    -41     24    237   -575   -158    -91    142    119     41    495    172     14    120    -30   -200   -179     92    166    -76    -14   -172   -166     75    200    -72    159   -121     30    221     41    497     42    188     74   -577     -4   -247   -237    -25    -42   -497   -142   -120    577    254     -3   -119   -142   -495    -41   -237    -24    575     73    187     41    495    221     40   -575
    -0    -11    -11    -91    -91    102    102    -11    -11    -91    -91    102    102     30    187    187    122    122    -60    -14   -185   -185   -167   -167     30    187    187    122    122    -14    -60   -185   -185   -167   -167    255    -20    -20   -358   -358   -504   -115   -178   -178    255    -20    -20   -358   -358   -115   -504   -178   -178    364    364   -285   -167   -167    236    236    564    129    364    364   -285   -167   -167    236    236    129    564    -60    -14   -185   -185     30    187    187    122    122    -14    -60   -185   -185     30    187    187    122    122   -358   -358   -504   -115   -178   -178    255    -20    -20   -358   -358   -115   -504   -178   -178    255    -20    -20    236    236    564    129    364    364   -285    236    236    129    564    364    364   -285
     0   -112   -112     65     65     46     46   -112   -112     65     65     46     46    311     85     85   -342   -342   -617   -141   -313   -313    120    120    311     85     85   -342   -342   -141   -617   -313   -313    120    120   -182   -205   -205     66     66    360     82    317    317   -182   -205   -205     66     66     82    360    317    317     -4     -4   -130    120    120    277    277    257     59     -4     -4   -130    120    120    277    277     59    257   -617   -141   -313   -313    311     85     85   -342   -342   -141   -617   -313   -313    311     85     85   -342   -342     66     66    360     82    317    317   -182   -205   -205     66     66     82    360    317    317   -182   -205   -205    277    277    257     59     -4     -4   -130    277    277     59    257     -4     -4   -130
    -0      6      6    -21    -21    -27    -27     -6     -6     21     21     27     27   -142     31     31    142    142    171    -37    -65    -65    -73    -73   -142     31     31    142    142    -37    171    -65    -65    -73    -73    461    104    104    -52    -52   -555    120   -197   -197    461    104    104    -52    -52    120   -555   -197   -197   -132   -132    603     73     73   -194   -194   -725    157   -132   -132    603     73     73   -194   -194    157   -725   -171     37     65     65    142    -31    -31   -142   -142     37   -171     65     65    142    -31    -31   -142   -142     52     52    555   -120    197    197   -461   -104   -104     52     52   -120    555    197    197   -461   -104   -104    194    194    725   -157    132    132   -603    194    194   -157    725    132    132   -603
    -0     28     28     19     19     -8     -8    -28    -28    -19    -19      8      8   -614   -102   -102    143    143    739   -160    190    190    -78    -78   -614   -102   -102    143    143   -160    739    190    190    -78    -78   -430    -24    -24    194    194    517   -112     39     39   -430    -24    -24    194    194   -112    517     39     39   -152   -152    184     78     78     52     52   -222     48   -152   -152    184     78     78     52     52     48   -222   -739    160   -190   -190    614    102    102   -143   -143    160   -739   -190   -190    614    102    102   -143   -143   -194   -194   -517    112    -39    -39    430     24     24   -194   -194    112   -517    -39    -39    430     24     24    -52    -52    222    -48    152    152   -184    -52    -52    -48    222    152    152   -184
     0   -133    133    -59     59   -143    143    133   -133     59    -59    143   -143   -123   -110    -42   -317     72    434   -688    -76   -169      6   -158    123     42    110    -48    293    688   -434    227     18    158     -6    -55   -116     48    145   -254    193   -306    101   -210     55    -48    116    196    -87    306   -193    264   -155   -290     27   -131     -6   -158    -28   -234    466   -738    -51    314    131    158      6    180     83    738   -466   -434    688     18    227    123    110     42    293    -48   -688    434   -169    -76   -123    -42   -110     72   -317    -87    196   -193    306   -155    264     55    116    -48   -254    145   -306    193   -210    101    -55     48   -116     83    180   -466    738    314    -51    131   -234    -28   -738    466     27   -290   -131
     0    130   -130     58    -58   -146    146   -130    130    -58     58    146   -146    120    108     41    -55    295   -426    674     16    224    158     -9   -120    -41   -108   -318     78   -674    426   -165    -75      9   -158     53    -50    117    -84    191   -189    300    266   -160    -53   -117     50   -250    143   -300    189    106   -213     21   -289   -134   -158     -9   -235    -33    475   -753    313    -45    134      9    158     86    182    753   -475    426   -674    -75   -165   -120   -108    -41     78   -318    674   -426    224     16    120     41    108    295    -55    143   -250    189   -300   -213    106    -53     50   -117    191    -84    300   -189   -160    266     53    117    -50    182     86   -475    753    -45    313    134    -33   -235   -753    475   -289     21   -134
    -0    -83     83    186   -186     -0      0     83    -83   -186    186      0     -0    -76     59   -154    -38   -114    270   -428   -315    162    -47    -47     76    154    -59     38    114    428   -270   -162    315     47     47    172    107    107    278     65   -608    963    155    188   -172   -107   -107    -65   -278   -963    608   -155   -188   -144    144     -0     47    -47   -222    222      0     -0    -68     68      0     47    -47   -255    255      0     -0   -270    428    315   -162     76    -59    154    114     38   -428    270    162   -315    -76   -154     59   -114    -38   -278    -65    608   -963   -188   -155   -172   -107   -107     65    278    963   -608    188    155    172    107    107    255   -255     -0      0     68    -68      0    222   -222     -0      0    144   -144     -0
   606    299    299    299    299    299    299    299    299    299    299    299    299  -1013     35     35     96     96     54    150     96     96     35     35  -1013     35     35     96     96    150     54     96     96     35     35  -1013     35     35     96     96     54    150     96     96  -1013     35     35     96     96    150     54     96     96     96     96  -1013     35     35     96     96     54    150     96     96  -1013     35     35     96     96    150     54     54    150     96     96  -1013     35     35     96     96    150     54     96     96  -1013     35     35     96     96     96     96     54    150     96     96  -1013     35     35     96     96    150     54     96     96  -1013     35     35     96     96     54    150     96     96  -1013     96     96    150     54     96     96  -1013
     0     -1      1     10    -10      9     -9      1     -1    -10     10     -9      9     51   -166    194    108   -132    -55    -13   -634    610    177   -148    -51   -194    166    618   -594     13     55   -172    196    148   -177   -647   -343    -18    403    -98    704    169   -192    496    647     18    343   -340     35   -169   -704   -534    230    349    -74   -584   -177   -148   -284    559    635    152   -412    137    584    148    177   -521    246   -152   -635     55     13    196   -172    -51    166   -194   -594    618    -13    -55    610   -634     51    194   -166   -132    108     35   -340   -704   -169    230   -534    647    343     18    -98    403    169    704    496   -192   -647    -18   -343    246   -521   -635   -152    137   -412    584    559   -284    152    635    -74    349   -584
     0    -13     13     -3      3      2     -2     13    -13      3     -3     -2      2    847    285    187    -58   -340   -921   -220   -135   -263    270    202   -847   -187   -285    209    190    220    921    354     45   -202   -270    175     15     83    531   -613   -191    -46    201   -284   -175    -83    -15    523   -440     46    191   -352    434   -564    621   -121   -270    202   -180    237    132     32   -489    432    121   -202    270    398   -455    -32   -132    921    220     45    354   -847   -285   -187    190    209   -220   -921   -263   -135    847    187    285   -340    -58   -440    523    191     46    434   -352   -175    -15    -83   -613    531    -46   -191   -284    201    175     83     15   -455    398   -132    -32    432   -489    121    237   -180     32    132    621   -564   -121
     0      3     -3     -8      8     10    -10     -3      3      8     -8    -10     10   -207     98   -213    655   -558    225     54    157    -60    120   -235    207    213    -98    138   -236    -54   -225    538   -636    235   -120    559    -22    333    -21   -242   -608   -145   -606    343   -559   -333     22   -237    500    145    608   -188    451     69    231   -638   -120   -235    575   -275    694    166    188   -489    638    235    120    120   -420   -166   -694   -225    -54   -636    538    207    -98    213   -236    138     54    225    -60    157   -207   -213     98   -558    655    500   -237    608    145    451   -188   -559     22   -333   -242    -21   -145   -608    343   -606    559    333    -22   -420    120   -694   -166   -489    188    638   -275    575    166    694    231     69   -638
  -963   -516   -516   -516   -516   -516   -516   -516   -516   -516   -516   -516   -516   -166   -177   -177    138    138    943   -373    138    138   -177   -177   -166   -177   -177    138    138   -373    943    138    138   -177   -177   -166   -177   -177    138    138    943   -373    138    138   -166   -177   -177    138    138   -373    943    138    138    138    138   -166   -177   -177    138    138    943   -373    138    138   -166   -177   -177    138    138   -373    943    943   -373    138    138   -166   -177   -177    138    138   -373    943    138    138   -166   -177   -177    138    138    138    138    943   -373    138    138   -166   -177   -177    138    138   -373    943    138    138   -166   -177   -177    138    138    943   -373    138    138   -166    138    138   -373    943    138    138   -166
     0      4     -4     55    -55    -53     53      4     -4     55    -55    -53     53     43  -1010   1028   -373    357     53    -29   -328    312  -1274   1292    -43   1252  -1270    336   -320     29    -53    366   -350   1038  -1055    594    -82    324   -448    227    736   -401   -154    -66   -594   -155    -87    450   -230    401   -736    117    104    455   -240   -581   1055  -1292    102    114   -720    393   -453    237    581  -1038   1274    -64   -152   -393    720     53    -29    350   -366     43   1270  -1252    320   -336     29    -53   -312    328    -43  -1028   1010   -357    373    230   -450    736   -401   -104   -117    594     87    155   -227    448    401   -736     66    154   -594   -324     82    152     64   -720    393   -237    453   -581   -114   -102   -393    720    240   -455    581
     0     76    -76     -7      7     -2      2     76    -76     -7      7     -2      2    828    111    226   -107   -200   1025   -559   -168   -139    322     15   -828   -144   -193    106    201    559  -1025    163    144   -331     -6    -81  -1644   1612     29      1   -100     54   -468    498     81   1636  -1603     24    -54    -54    100    467   -497    -17     24    -21      6    -15   -481    489    -26     14     70    -77     21    331   -322    476   -484    -14     26   1025   -559   -144   -163    828    193    144   -201   -106    559  -1025    139    168   -828   -226   -111    200    107     54    -24   -100     54    497   -467    -81   1603  -1636     -1    -29    -54    100   -498    468     81  -1612   1644    484   -476    -26     14     77    -70    -21   -489    481    -14     26    -24     17     21
     0     -7      7    -53     53    -55     55     -7      7    -53     53    -55     55    -71  -1299   1270    331   -304    -88     48   -352    379    997  -1026     71   1064  -1035   -369    342    -48     88    315   -342  -1239   1268   -577    -99   -136   -242    456   -715    390    130     85    577   -143    378    238   -452   -390    715   -168    -46   -229    449   -595  -1268   1026    133     87   -737    402    224   -445    595   1239   -997   -170    -50   -402    737    -88     48    342   -315    -71   1035  -1064   -342    369    -48     88   -379    352     71  -1270   1299    304   -331    452   -238   -715    390     46    168   -577   -378    143   -456    242   -390    715    -85   -130    577    136     99     50    170   -737    402    445   -224   -595    -87   -133   -402    737   -449    229    595
    -0    296    296   -296   -296    296    296   -296   -296    296    296   -296   -296    -78      0     -0    362    362    455   1829    362    362     -0      0    -78     -0      0    362    362   1829    455    362    362      0     -0     78      0     -0   -362   -362   -455  -1829   -362   -362     78     -0      0   -362   -362  -1829   -455   -362   -362    362    362    -78     -0      0    362    362    455   1829    362    362    -78      0     -0    362    362   1829    455   -455  -1829   -362   -362     78     -0      0   -362   -362  -1829   -455   -362   -362     78      0     -0   -362   -362    362    362    455   1829    362    362    -78     -0     -0    362    362   1829    455    362    362    -78      0      0   -362   -362   -455  -1829   -362   -362     78   -362   -362  -1829   -455   -362   -362     78
     0   -545   -545   -387   -387    158    158    545    545    387    387   -158   -158    693   -219   -219   -849   -849    324  -2488   -577   -577   -165   -165    693   -219   -219   -849   -849  -2488    324   -577   -577   -165   -165    492    -54    -54    -91    -91    230  -1767   -922   -922    492    -54    -54    -91    -91  -1767    230   -922   -922   -345   -345   -201    165    165    758    758    -94    720   -345   -345   -201    165    165    758    758    720    -94   -324   2488    577    577   -693    219    219    849    849   2488   -324    577    577   -693    219    219    849    849     91     91   -230   1767    922    922   -492     54     54     91     91   1767   -230    922    922   -492     54     54   -758   -758     94   -720    345    345    201   -758   -758   -720     94    345    345    201
    -0   -133   -133    406    406    539    539    133    133   -406   -406   -539   -539    168     64     64    385    385     79   -604   -731   -731   -157   -157    168     64     64    385    385   -604     79   -731   -731   -157   -157   -516    222    222    927    927   -241   1852    134    134   -516    222    222    927    927   1852   -241    134    134    866    866   -684    157    157    542    542   -320   2456    866    866   -684    157    157    542    542   2456   -320    -79    604    731    731   -168    -64    -64   -385   -385    604    -79    731    731   -168    -64    -64   -385   -385   -927   -927    241  -1852   -134   -134    516   -222   -222   -927   -927  -1852    241   -134   -134    516   -222   -222   -542   -542    320  -2456   -866   -866    684   -542   -542  -2456    320   -866   -866    684
    -0     12     12    200    200   -213   -213     12     12    200    200   -213   -213     84    269    269    247    247    135   -115   -289   -289   -253   -253     84    269    269    247    247   -115    135   -289   -289   -253   -253   1390    -15    -15   -493   -493   2229  -1899   -201   -201   1390    -15    -15   -493   -493  -1899   2229   -201   -201    490    490  -1475   -253   -253    245    245  -2365   2014    490    490  -1475   -253   -253    245    245   2014  -2365    135   -115   -289   -289     84    269    269    247    247   -115    135   -289   -289     84    269    269    247    247   -493   -493   2229  -1899   -201   -201   1390    -15    -15   -493   -493  -1899   2229   -201   -201   1390    -15    -15    245    245  -2365   2014    490    490  -1475    245    245   2014  -2365    490    490  -1475
    -0    239    239   -130   -130   -109   -109    239    239   -130   -130   -109   -109   1654    137    137   -426   -426   2652  -2259   -399   -399    164    164   1654    137    137   -426   -426  -2259   2652   -399   -399    164    164   -900   -302   -302     -1     -1  -1443   1229    450    450   -900   -302   -302     -1     -1   1229  -1443    450    450    -51    -51   -754    164    164    427    427  -1209   1030    -51    -51   -754    164    164    427    427   1030  -1209   2652  -2259   -399   -399   1654    137    137   -426   -426  -2259   2652   -399   -399   1654    137    137   -426   -426     -1     -1  -1443   1229    450    450   -900   -302   -302     -1     -1   1229  -1443    450    450   -900   -302   -302    427    427  -1209   1030    -51    -51   -754    427    427   1030  -1209    -51    -51   -754
   141    292    292    292    292    292    292    292    292    292    292    292    292   -144   1456   1456  -1227  -1227   1533    309  -1227  -1227   1456   1456   -144   1456   1456  -1227  -1227    309   1533  -1227  -1227   1456   1456   -144   1456   1456  -1227  -1227   1533    309  -1227  -1227   -144   1456   1456  -1227  -1227    309   1533  -1227  -1227  -1227  -1227   -144   1456   1456  -1227  -1227   1533    309  -1227  -1227   -144   1456   1456  -1227  -1227    309   1533   1533    309  -1227  -1227   -144   1456   1456  -1227  -1227    309   1533  -1227  -1227   -144   1456   1456  -1227  -1227  -1227  -1227   1533    309  -1227  -1227   -144   1456   1456  -1227  -1227    309   1533  -1227  -1227   -144   1456   1456  -1227  -1227   1533    309  -1227  -1227   -144  -1227  -1227    309   1533  -1227  -1227   -144
     0      0      0      0      0      0      0      0     -0      0      0      0      0     -0  -3579   3283    116    -96     -0      0   -911    891  -2115   2410     -0   2294  -1999    887   -907      0     -0   -126    146   3357  -3652      0    600    684   -544    459      0     -0    453   -368      0    642  -1926    306   -221     -0      0    550   -635   -556    473      0  -3652   2410    469   -387      0     -0    317   -235      0   3357  -2115    568   -651      0      0     -0      0    146   -126     -0  -1999   2294   -907    887      0     -0    891   -911     -0   3283  -3579    -96    116   -221    306      0     -0   -635    550      0  -1926    642    459   -544     -0      0   -368    453      0    684    600   -651    568      0      0   -235    317     -0   -387    469     -0      0    473   -556     -0
    -0     -0     -0      0      0     -0     -0     -0      0      0      0     -0      0     -0  -1921    723    706   -626     -0      0    140   -219   3430  -2233     -0   2997  -1800    -37    -43      0     -0    729   -650  -2602   1404      0  -2812   1736   -703    774      0     -0    -70     -2      0   3641  -2564   -264    193     -0      0    739   -668   -180    125     -0   1404  -2233   -776    831      0      0   -787    842     -0  -2602   3430    -94     39      0     -0     -0      0   -650    729     -0  -1800   2997    -43    -37      0     -0   -219    140     -0    723  -1921   -626    706    193   -264      0     -0   -668    739      0  -2564   3641    774   -703     -0      0     -2    -70      0   1736  -2812     39    -94     -0     -0    842   -787      0    831   -776     -0     -0    125   -180     -0
    -0      0      0      0      0      0      0      0      0      0      0     -0      0      0   1294  -2620   -581    669      0      0     -6    -82  -1390   2716      0  -1981   3307   -246    159      0      0   -549    636    365  -1692      0  -3146   3833   -243    197      0     -0   -799    845      0   2122  -2808   -828    874     -0      0    -28    -17   -713    781      0  -1692   2716   -165     97      0      0   -358    290     -0    365  -1390    719   -651      0      0      0     -0    636   -549      0   3307  -1981    159   -246      0      0    -82     -6     -0  -2620   1294    669   -581    874   -828      0     -0    -17    -28      0  -2808   2122    197   -243      0      0    845   -799     -0   3833  -3146   -651    719      0      0    290   -358      0     97   -165      0      0    781   -713     -0
    -0     -0      0      0     -0      0     -0      0     -0     -0      0     -0      0      0  -1856   3119   -646    375     -0     -0   -478    749   2055  -3319     -0  -3119   1856    708   -437      0      0    421   -691   3319  -2055     -0   -200   5175     59  -1125      0      0    640    427      0  -5175    200    -44   1110     -0     -0   -702   -365     27   1124     -0   2055   3319   -685   -467      0      0    -42  -1110      0  -3319  -2055    742    410     -0     -0      0      0    691   -421     -0  -1856   3119    437   -708     -0     -0   -749    478      0  -3119   1856   -375    646  -1110     44     -0     -0    365    702      0   -200   5175   1125    -59      0      0   -427   -640     -0  -5175    200   -410   -742     -0     -0   1110     42      0    467    685      0      0  -1124    -27     -0
     0      0      0      0      0      0     -0      0      0      0      0     -0      0     -0   4684   2357   -498  -1010     -0      0    714    795  -3271  -3769     -0  -2357  -4684    504   1005      0     -0   -687   -822   3769   3271     -0  -1413   -914    344    155      0      0    514  -1012     -0    914   1413   -263   -236      0     -0   -519   1018    266   -159     -0  -3271   3769   -833    726      0      0   -347    240      0  -3769   3271    806   -699     -0     -0     -0      0    822    687     -0   4684   2357  -1005   -504      0     -0   -795   -714     -0  -2357  -4684   1010    498    236    263      0     -0  -1018    519      0  -1413   -914   -155   -344     -0      0   1012   -514      0    914   1413    699   -806     -0     -0   -240    347      0   -726    833      0      0    159   -266     -0
    -0     -0     -0     -0     -0     -0     -0     -0     -0     -0     -0     -0      0     -0  -1495   3512   -790    358      0      0    743   -311  -3563   1546      0  -3512   1495    731   -299     -0     -0   -801    368  -1546   3563      0   5057    -51  -1081      8     -0     -0    785    288     -0     51  -5057   1104    -31      0      0   -726   -346  -1104      9     -0  -3563  -1546    357    738      0      0   1080     14      0   1546   3563   -299   -796     -0     -0     -0     -0   -368    801      0  -1495   3512    299   -731      0      0    311   -743     -0  -3512   1495   -358    790     31  -1104      0      0    346    726     -0   5057    -51     -8   1081     -0     -0   -288   -785      0     51  -5057    796    299     -0     -0    -14  -1080      0   -738   -357      0      0     -9   1104     -0
     0    700   -700    107   -107    -50     50   -700    700   -107    107     50    -50  -2859   2448   1798   -721   -846   3533   4654   -376  -1191   2274   1973   2859  -1798  -2448   1054    514  -4654  -3533   1095    472  -1973  -2274   -438    175    476   2177  -2417    541    713   -964    723    438   -476   -175   2513  -2273   -713   -541    631   -391  -2186   2297    203  -2274   1973   1092   -981   -251   -330  -2504   2393   -203  -1973   2274   -373    262    330    251  -3533  -4654    472   1095   2859  -2448  -1798    514   1054   4654   3533  -1191   -376  -2859   1798   2448   -846   -721  -2273   2513   -541   -713   -391    631    438   -175   -476  -2417   2177    713    541    723   -964   -438    476    175    262   -373    251    330   2393  -2504   -203   -981   1092   -330   -251   2297  -2186    203
     0      5     -5   -323    323   -632    632     -5      5    323   -323    632   -632    -19   -965    993   2425  -2436     23     31   -475    465   1932  -1904     19   -993    965   1811  -1801    -31    -23  -1688   1698   1904  -1932   1319  -2897    939   -235    958  -1629  -2146  -1761   2484  -1319   -939   2897    266   -989   2146   1629  -2475   1752    380   1036   2582  -1932  -1904   -369   1785  -3191  -4203   -411  -1005  -2582   1904   1932  -1794    378   4203   3191    -23    -31   1698  -1688     19    965   -993  -1801   1811     31     23    465   -475    -19    993   -965  -2436   2425   -989    266   1629   2146   1752  -2475  -1319   2897   -939    958   -235  -2146  -1629   2484  -1761   1319    939  -2897    378  -1794   3191   4203  -1005   -411  -2582   1785   -369  -4203  -3191   1036    380   2582
    -0   -118    118    623   -623   -319    319    118   -118   -623    623    319   -319    482   1532  -2248    598   -334   -596   -785   2528  -2264    609  -1326   -482   2248  -1532   1539  -1804    785    596   1647  -1911   1326   -609  -2545    922   2857  -1402      7   3145   4143  -1652    257   2545  -2857   -922    611    785  -4143  -3145   -485   1881   1356   -641   1303   -609  -1326   2330  -1616  -1610  -2121   -564   -150  -1303   1326    609   1845  -2559   2121   1610    596    785  -1911   1647   -482  -1532   2248  -1804   1539   -785   -596  -2264   2528    482  -2248   1532   -334    598    785    611  -3145  -4143   1881   -485   2545   -922  -2857      7  -1402   4143   3145    257  -1652  -2545   2857    922  -2559   1845   1610   2121   -150   -564  -1303  -1616   2330  -2121  -1610   -641   1356   1303
     0     -2      2   -787    787   -572    572     -2      2   -787    787   -572    572      4  -2085   2069   2314  -2299     -6    -13    149   -134  -3800   3784     -4  -4241   4257   -587    571     13      6   2229  -2244   -793    809   1757  -5463   -862   1952   4041  -2445  -5160   3864   2129  -1757    870   5456  -1946  -4047   5160   2445  -2137  -3857    736   3616   1276   -809  -3784   3369    983  -1775  -3747   -730  -3622  -1276    793   3800   -990  -3362   3747   1775     -6    -13   2244  -2229      4  -4257   4241   -571    587     13      6    134   -149     -4  -2069   2085   2299  -2314   4047   1946  -2445  -5160   3857   2137   1757  -5456   -870  -4041  -1952   5160   2445  -2129  -3864  -1757    862   5463   3362    990  -1775  -3747   3621    730   1276   -983  -3369   3747   1775  -3616   -736  -1276
    -0   -928    928    174   -174   -236    236   -928    928    174   -174   -236    236   2071  -2580  -4874   3569   3493  -2881  -6081   2836   4226  -4346  -3109  -2071   3977   3477  -2856  -4206   6081   2881  -3361  -3701   2448   5006   -388  -2013   3409    307  -1630    540   1139   1395  -2718    388    115  -1512   2496  -1173  -1139   -540   -682   2005   2619   -821    527  -5006   3109   2336   -539   -733  -1548    184  -1982   -527  -2448   4346  -2861   1064   1548    733  -2881  -6081   3701   3361   2071  -3477  -3977   4206   2856   6081   2881  -4226  -2836  -2071   4874   2580  -3493  -3569   1173  -2496    540   1139  -2005    682   -388   1512   -115   1630   -307  -1139   -540   2718  -1395    388  -3409   2013  -1064   2861   -733  -1548   1982   -184    527    539  -2336   1548    733    821  -2619   -527
    -0    293   -293    545   -545   -751    751    293   -293    545   -545   -751    751   -654   4792  -2437   -979  -1252    910   1921  -3315   1083   -805   3161    654   -416  -1939   3248  -1017  -1921   -910   1669    562  -5230   2874  -1216   -272   4648  -3892   -254   1691   3570  -1476  -2670   1216  -5762   1386   3006   1140  -3570  -1691   3745    401   3414   2304   1676  -2874  -3161   1499   4219  -2332  -4923  -4299  -1418  -1676   5230    805  -3144  -2573   4923   2332    910   1921   -562  -1669   -654   1939    416   1017  -3248  -1921   -910  -1083   3315    654   2437  -4792   1252    979  -1140  -3006   1691   3570   -401  -3745  -1216  -1386   5762    254   3892  -3570  -1691   2670   1476   1216  -4648    272   2573   3144  -2332  -4923   1418   4299   1676  -4219  -1499   4923   2332  -2304  -3414  -1676
  2384  -1809  -1809  -1809  -1809  -1809  -1809  -1809  -1809  -1809  -1809  -1809  -1809    615  -3981  -3981  -1021  -1021   2569  10456  -1021  -1021  -3981  -3981    615  -3981  -3981  -1021  -1021  10456   2569  -1021  -1021  -3981  -3981    615  -3981  -3981  -1021  -1021   2569  10456  -1021  -1021    615  -3981  -3981  -1021  -1021  10456   2569  -1021  -1021  -1021  -1021    615  -3981  -3981  -1021  -1021   2569  10456  -1021  -1021    615  -3981  -3981  -1021  -1021  10456   2569   2569  10456  -1021  -1021    615  -3981  -3981  -1021  -1021  10456   2569  -1021  -1021    615  -3981  -3981  -1021  -1021  -1021  -1021   2569  10456  -1021  -1021    615  -3981  -3981  -1021  -1021  10456   2569  -1021  -1021    615  -3981  -3981  -1021  -1021   2569  10456  -1021  -1021    615  -1021  -1021  10456   2569  -1021  -1021    615
    -0  -3864  -3864   2230   2230   1634   1634  -3864  -3864   2230   2230   1634   1634  -9786  -1575  -1575    707    707  -2020  -9397   1601   1601  -2151  -2151  -9786  -1575  -1575    707    707  -9397  -2020   1601   1601  -2151  -2151   5648   3726   3726  -4789  -4789   1166   5424   3457   3457   5648   3726   3726  -4789  -4789   5424   1166   3457   3457  -5058  -5058   4137  -2151  -2151   4083   4083    854   3973  -5058  -5058   4137  -2151  -2151   4083   4083   3973    854  -2020  -9397   1601   1601  -9786  -1575  -1575    707    707  -9397  -2020   1601   1601  -9786  -1575  -1575    707    707  -4789  -4789   1166   5424   3457   3457   5648   3726   3726  -4789  -4789   5424   1166   3457   3457   5648   3726   3726   4083   4083    854   3973  -5058  -5058   4137   4083   4083   3973    854  -5058  -5058   4137
    -0    344    344   3174   3174  -3519  -3519    344    344   3174   3174  -3519  -3519    872   3393   3393  -5122  -5122    180    838   4916   4916  -3061  -3061    872   3393   3393  -5122  -5122    838    180   4916   4916  -3061  -3061   8039   -332   -332   1949   1949   1660   7719  -3845  -3845   8039   -332   -332   1949   1949   7719   1660  -3845  -3845  -1071  -1071  -8911  -3061  -3061   3173   3173  -1840  -8557  -1071  -1071  -8911  -3061  -3061   3173   3173  -8557  -1840    180    838   4916   4916    872   3393   3393  -5122  -5122    838    180   4916   4916    872   3393   3393  -5122  -5122   1949   1949   1660   7719  -3845  -3845   8039   -332   -332   1949   1949   7719   1660  -3845  -3845   8039   -332   -332   3173   3173  -1840  -8557  -1071  -1071  -8911   3173   3173  -8557  -1840  -1071  -1071  -8911
    -0 -61763 -61763 -34581 -34580  27183  27182  61763  61763  34581  34580 -27182 -27183  16961 -14311 -14309 -37981 -37983  74584  51828 -41787 -41791 -13211 -13212  16961 -14314 -14306 -37984 -37981  51826  74585 -41788 -41792 -13211 -13211   9497  -1101  -1101 -45216 -45216  41761  29019    557    557   9496  -1096  -1097 -45220 -45221  29016  41757    553    553  42343  42347  -7465  13211  13211  -7233  -7237 -32827 -22808  42345  42343  -7464  13212  13211  -7235  -7238 -22811 -32824 -74585 -51826  41787  41792 -16961  14312  14308  37984  37981 -51827 -74584  41788  41791 -16961  14313  14307  37981  37984  45216  45217 -41760 -29020   -557   -558  -9496   1101   1101  45221  45221 -29015 -41758   -553   -552  -9496   1096   1097   7234   7238  32824  22811 -42345 -42343   7464   7234   7237  22808  32827 -42344 -42346   7465
    -0   4271   4271 -51353 -51353 -55624 -55623  -4270  -4272  51352  51353  55623  55624  -1173  -6995  -6994  30286  30287  -5158  -3582 -24768 -24765   8896   8894  -1173  -6988  -6996  30284  30282  -3586  -5158 -24771 -24769   8897   8898  14103 -15889 -15887 -17753 -17754  62013  43088 -48576 -48578  14102 -15891 -15892 -17748 -17751  43094  62013 -48573 -48572 -23808 -23807  15277  -8896  -8898 -48039 -48035  67174  46672 -23808 -23804  15274  -8893  -8898 -48036 -48035  46679  67168   5156   3584  24769  24765   1172   6995   6994 -30286 -30285   3584   5159  24771  24768   1173   6988   6996 -30282 -30285  17751  17755 -62011 -43091  48577  48575 -14102  15888  15887  17749  17751 -43092 -62016  48573  48574 -14103  15891  15892  48036  48034 -67168 -46679  23808  23804 -15274  48040  48035 -46671 -67174  23808  23808 -15277
     0 -18176  18176  12560 -12562   7949  -7952 -18176  18176  12562 -12559   7952  -7949  31877  20961 -25064 -28885 -20336  68606 -90709 -30964 -18259 -35272  31169 -31877 -18125  22227  20698  28526  90708 -68606  18027  31193  37067 -32963 -22029  51682 -48848  26480   7534 -47410  62687  13174  20838  22030 -49892  47056  -7764 -26253 -62684  47413 -21363 -12655  20305   1226 -13943  32963 -31168   4558  16971 -30007  39679  -1588 -19946  13944 -37068  35272 -17496  -4038 -39677  30011  68606 -90708 -31190 -18029  31877 -22230  18126 -28524 -20699  90708 -68606  18257  30966 -31877  25065 -20961  20336  28883  26253   7763 -47413  62685  12654  21365 -22030 -47051  49889  -7534 -26481 -62687  47410 -20840 -13173  22029  48852 -51687   4037  17494 -30012  39675  19943   1586 -13944 -16970  -4556 -39678  30008  -1224 -20302  13943
     0  -9956   9954   -958    959 -21242  21246  -9954   9956   -959    958 -21246  21242  17459 -58939  56689  -2528 -24433  37577 -49680 -13289 -13668   -919  -1329 -17459  58721 -56471  24402   2552  49682 -37574  14277  12681  -3879   6126   1681  24533 -24749   3524  -6119   3617  -4784   9786 -12378  -1681 -29331  29548   6728  -4134   4782  -3619  12095  -9498 -23652 -33875  37258  -6124   1330 -28128 -29400  80186 -106024  33906  23627 -37259   3878    919  29118  28415 106020 -80191  37574 -49683 -12681 -14278  17459  56474 -58719  -2553 -24404  49681 -37577  13667  13292 -17459 -56688  58934  24435   2528   4133  -6729   3619  -4783   9496 -12096   1681 -29545  29328   6119  -3522   4784  -3617  12378  -9785  -1681  24751 -24535 -28417 -29117  80191 -106021 -23628 -33907  37259  29401  28128 106024 -80186  33878  23651 -37258
     0  11040 -11040  19815 -19816  -6067   6067  11040 -11040  19816 -19815  -6067   6067 -19362 -12997  15488  17788  12109 -41670  55096   4657  25239 -53260  55753  19362  17470 -19961 -11540 -18358 -55096  41671 -25064  -4833  51893 -54385 -34753 -28433  32907  21058  32603 -74795  98891  29797  23866  34753  27066 -31540 -32428 -21234 -98891  74795 -23548 -30113 -13616  -2815  10641  54383 -55755 -18577   2147  22901 -30279   2247  14185 -10641 -51891  53263  -1829  18260  30279 -22901 -41671  55095   4831  25066 -19362  19965 -17471  18357  11540 -55096  41671 -25238  -4658  19362 -15490  12997 -12108 -17788  21233  32429 -74795  98891  30113  23548 -34753  31537 -27064 -32602 -21059 -98891  74795 -23865 -29797  34753 -32910  28437 -18261   1830  22902 -30279 -14184  -2246  10641  -2146  18577  30279 -22901   2815  13614 -10641
     0     -0      0      0      0      0     -0     -0      0     -0      0      0      0      0 -71974  36011 -35666  40999      1     -1 -15513  10180  92477 -56516     -1 -73644 109607  32230 -37563      1     -2  23080 -17748 -26340  -9621      0 116113  29508 -26492   4896     -0     -1     35  21558     -0 -49971 -95649  28363  -6766      1     -0  -3475 -18118 -40585  30774     -0  -9621 -56516  -7924  17731     -1      0  42453 -32643      0 -26339  92476    354 -10161     -0      1      1     -2 -17749  23080      1 109606 -73643 -37564  32229      2     -1  10181 -15512     -0  36012 -71975  41000 -35665  -6766  28362      1      0 -18119  -3475      0 -95651 -49970   4896 -26492      0     -1  21558     35     -0  29510 116111 -10160    355     -0      2 -32642  42453     -0  17730  -7925     -2     -0  30775 -40585      0
     0      0     -0     -0     -0     -0     -0      0      0      0      0      0      0     -0 -92975 -53201  13373   8304     -1      1   7743 -29421  35322 110855      0  95395  50781  -9519 -12159     -1      2  -7871  29548 -109479 -36698      0   3299  -5715  22622 -22266     -0     -1 -35008  34647      0 -77456  79872 -15026  14669      1      1  38862 -38502   9906   1092     -0 -36698 110855 -42190  31193     -0      1  -2308  -8689      0 -109479  35323  42314 -31318     -1      0     -1      1  29549  -7870     -1  50781  95395 -12158  -9518     -2      1 -29421   7743      0 -53200 -92975   8304  13373  14669 -15025      0      0 -38501  38862      0  79873 -77457 -22266  22623     -1     -1  34647 -35007     -0  -5716   3301 -31317  42315     -0      1  -8690  -2308     -0  31194 -42190     -1      0   1091   9906      0
    -0      0     -0     -0     -0      0     -0      1     -0      0     -0      0      0     -1 -42268 107165 -20340  10719     -1      3  39553 -29926 -76235  11334      1 -32980 -31917  27118 -17497     -3      1 -35639  26011 -54147 119047     -0 -46033 121275  25519 -36674      1      2  25287 -14125      0 -84346   9105 -28891  40046     -2     -0 -18512   7349 -10941  30275     -0 119048  11334   4695 -24032     -0     -0   7566 -26899      0 -54147 -76234  -8604  27939      0      1     -2      1  26013 -35638     -1 -31917 -32980 -17495  27119     -2      2 -29926  39552      1 107165 -42268  10718 -20341  40047 -28891     -2     -1   7350 -18512     -0   9107 -84348 -36675  25520      0      1 -14126  25288      0 121273 -46031  27940  -8603      0      1 -26900   7566     -0 -24031   4695     -1     -0  30274 -10941      0
    -0  -1026   1030  -2729   2730  -3064   3060   1027  -1031   2729  -2730   3064  -3061   -336 -48782  22078   1545  25595   7155  10582  65159 -38021  26400 -53097    335 -22080  48786 -66194  39061 -10585  -7160  -7525 -19608  53096 -26398   -889 -75175   4315  24090  47924  18998  28082  75980  -3970    888  -4316  75175  -2371 -69638 -28082 -18999 -11330 -60683   9230  71550   -997 -26399 -53097  61557  19227  21314  31506 -30950 -49837    998  53096  26399  -3926 -76860 -31503 -21309  -7157 -10579 -19610  -7526    335  48784 -22079  39058 -66196  10582   7163 -38024  65155   -334  22078 -48784  25591   1541 -69641  -2374 -18997 -28083 -60682 -11329    889  75177  -4317  47921  24088  28084  18998  -3968  75982   -889   4314 -75173 -76858  -3925 -21315 -31504 -49834 -30946    996  19228  61557  31501  21311  71553   9233   -997
    -0   4095  -4095   -499    496   -934    931  -4095   4095    499   -496    934   -930   1333  46698  59609 -60161 -47869 -28502 -42129 -41834 -66199  65255  41050  -1333 -59608 -46700  40478  67556  42129  28501  52329  55701 -41052 -65253   -161 -18554   5651 -43607  56721   3462   5116 -14057  27170    162  -5651  18552 -42854  29737  -5113  -3458  33739 -46859  51828 -27234   -303 -65253  41050  48001 -23409   6492   9592  34629 -59227    304 -41052  65255 -37508  12909  -9589  -6488  28501  42131  55703  52331  -1333 -46698 -59609  67555  40476 -42130 -28500 -66198 -41833   1333  59608  46699 -47871 -60163  29739 -42852  -3462  -5116 -46855  33742    162  18554  -5651  56722 -43606   5114   3458  27174 -14054   -162   5651 -18553  12912 -37506  -6490  -9595 -59226  34630    304 -23405  48005   9592   6486 -27232  51831   -304
    -0    244   -239  -3192   3191   2761  -2767   -244    240   3192  -3192  -2761   2766     79 -38290  44564  49731 -56105  -1685  -2491   9948 -16326 -32735  39017    -80 -44565  38293   8631  -2247   2487   1679  57443 -51061 -39014  32734  -1039  -5552 -77311  60107  24099  22215  32838  11122  73078   1039  77306   5554 -65210 -18993 -32837 -22214 -69483 -14724 -57647 -15276    900  32734  39016   -968 -71952 -19234 -28433  62748  10165   -899 -39016 -32735  68354   4560  28438  19241   1687   2488 -51064  57441    -78  38291 -44565  -2252   8625  -2484  -1681 -16327   9946     79  44564 -38291 -56109  49727 -18994 -65212 -22216 -32837 -14721 -69479   1039   5554  77308  24097  60105  32837  22214  73081  11126  -1039 -77308  -5552   4563  68358  19233  28434  10171  62752   -901 -71950   -965 -28439 -19240 -15271 -57643    899
    -0      0      0      0      0     -0     -0     -0     -0     -0     -0      0      0      0  12477   6857 -81716  52292     -0     -0 -20573  49997 -17804  -1529     -0  -6857 -12476 -16247  45671     -0     -0  54398 -83821   1529  17804     -0   5328 -10948 114657 -106104     -0      0 -17298   8745     -0  10948  -5328   1710 -10262     -0     -0 115261 -106708 -88591  63821      0 -17804   1529  57476 -32706      0     -0 -27775  52546     -0  -1528  17804 -91300  66530      0      0      0      0  83821 -54398     -0  12476   6856 -45671  16247      0      0 -49997  20572      0  -6857 -12476 -52292  81716  10262  -1710      0      0 106708 -115261      0   5328 -10947 106104 -114657     -0      0  -8745  17298     -0  10948  -5328 -66530  91300     -0     -0 -52546  27776     -0  32705 -57476      0     -0 -63821  88591      0
     0     -0     -0     -0     -0      0      0      0      0      0      0     -0      0      0  -2633 -14165 -72269  97834      0      0 -29298   3733    413  16384      0  14165   2633 -23864  -1701      0      0  98711 -73146 -16385   -413     -0   2219 -13752   9445   8107      0      0  93162 -110714     -0  13752  -2220 -110550  92999      0      0   2970  14581   1414 -25721     -0    414 -16384 -76424 100732     -0     -0  99692 -75384      0  16385   -413   7011 -31319     -0     -0     -0     -0  73146 -98711     -0  -2633 -14165   1701  23864     -0     -0  -3733  29298      0  14165   2632 -97833  72269 -92999 110550      0     -0 -14581  -2970     -0   2220 -13752  -8107  -9445      0     -0 110714 -93162     -0  13752  -2220  31319  -7011     -0     -0  75384 -99692      0 -100732  76425      0      0  25722  -1414     -0
     0     -0     -0     -0     -0     -0      0      0      0     -0      0     -0     -0      0 -13135   9352  38106 -32349      0      0 -109867 104109  -4238   8020     -0  -9352  13135 -111888 106130      0      0 -25483  31241  -8021   4237      0  17372   5114  10816 -45039      0      0  66135 -31912      0  -5115 -17373 -33586  67810     -0     -0   7646 -41870  74175 -92831      0  -4237  -8020  64870 -46215     -0      0 -51404  70061     -0   8021   4238  70480 -89136     -0      0     -0      0 -31241  25483     -0 -13135   9352 -106130 111888     -0     -0 -104109 109867      0  -9352  13135  32348 -38106 -67810  33586     -0     -0  41870  -7646      0  17373   5115  45040 -10816     -0     -0  31912 -66136     -0  -5114 -17372  89136 -70480      0      0 -70061  51404     -0  46214 -64870     -0      0  92831 -74176     -0
     0      0     -0      0     -0      0      0      0     -0     -0      0     -0     -0     -0 -87891 -87891  37789  37789      0     -0 -37789 -37789  87891  87891      0 -87891 -87891  37788  37790      0     -0 -37789 -37789  87891  87891     -1  87891  87891 -37788 -37789     -0     -0  37790  37789      1  87891  87891 -37790 -37789      0      0  37789  37789 -37789 -37789      0 -87891 -87891  37790  37789     -0      0 -37789 -37789     -0 -87891 -87891  37789  37789     -0     -0      0     -0  37789  37789      0  87891  87891 -37789 -37789      0     -0  37788  37790     -0  87891  87891 -37789 -37789  37788  37789      0      0 -37789 -37790      1 -87891 -87891  37790  37790     -0     -0 -37788 -37789     -1 -87891 -87892 -37789 -37789      0      0  37789  37790      0 -37789 -37789     -0     -0  37789  37789     -0
     0 -30986  30986  34818 -34817  23357 -23357 -30986  30986  34818 -34818  23357 -23357  28649  10895 -79442 -26062  -9703   -471  69127 -96880  61113 -18363 -50184 -28648  66128   2420 -52108  87874 -69126    471 -19648  55414  70031  -1485 -32191  73178   3845  51214 -11026    529 -77674 -46496  86684  32191 -21508 -55513  52491 -92680  77673   -530 -31675  -8514  34426  -7468 -21595   1485  50185 -72289  99248    355 -52106  69278 -96239  21594 -70032  18363 -44239  17279  52106   -355   -471  69127 -55414  19648  28648  -2419 -66127 -87875  52108 -69126    471 -61114  96879 -28649  79441 -10895   9703  26062  92679 -52490    529 -77674   8515  31675 -32190  55513  21508  11026 -51213  77673   -530 -86684  46497  32192  -3845 -73178 -17278  44239    355 -52106  96238 -69278 -21595 -99249  72289  52106   -355   7467 -34426  21595
    -0  37309 -37309   9649  -9649  35113 -35112  37309 -37309   9649  -9649  35112 -35113 -34494  61946  20586 -28659  71725    567 -83232 -25782  68846  77354   5180  34495 -40602 -41931 -88854  45791  83231   -568  -6509 -36553    320 -82855  -8921  38876 -17531 -88032  99168    147 -21525 -20071  31208   8920  38799 -60144 -36833  25696  21526   -147 -97444  86306 -50732  91262 -32463  82855  -5178  37235   3294    533 -78332 -74132  33604  32464   -321 -77354 -69528  29000  78331   -535    568 -83231  36552   6511 -34495  41932  40603 -45791  88854  83232   -567 -68847  25781  34494 -20586 -61948 -71725  28661 -25697  36834    147 -21525 -86306  97443  -8921  60144 -38799 -99170  88032  21525   -147 -31209  20073   8921  17532 -38876 -28999  69527    534 -78332 -33604  74133 -32464  -3294 -37236  78332   -534 -91263  50734  32464
     0  19127 -19127  37585 -37584 -30652  30651  19127 -19127  37585 -37585 -30651  30652 -17685  53991 -11679  95693 -73616    292 -42670 -24648  46724 -23460  65772  17683  29151 -71465   6891 -28970  42670   -290 -101141  79062 -44347   2035 -34748   2216  80926  16892  26491    571 -83846  89962 -46579  34750 -70024 -13120 -80905  37525  83846   -572  12624 -56005 -83059  47679  28339  -2034 -65772 -63606  28226   -466  68379  19044  16335 -28340  44347  23459 -62183  97562 -68380    466    291 -42670 -79063 101141 -17683  71464 -29152  28970  -6891  42670   -291 -46725  24648  17685  11679 -53991  73616 -95692 -37525  80905    572 -83846  56004 -12624 -34750  13121  70023 -26491 -16893  83846   -571  46579 -89962  34748 -80926  -2217 -97561  62183   -467  68379 -16335 -19044  28340 -28226  63606 -68380    466 -47679  83059 -28338
    -0 -19718 -19718  19717  19718 -19717 -19718  19718  19718 -19718 -19717  19718  19717 -110904     -1      0 -50140 -50140  49686  25846 -50139 -50141      0     -1 -110904     -1      0 -50141 -50138  25846  49686 -50139 -50142      1     -1 110905      1     -1  50139  50140 -49686 -25846  50139  50142 110904      1     -0  50141  50141 -25847 -49686  50140  50140 -50139 -50140 -110905      0      1 -50140 -50139  49686  25845 -50142 -50139 -110904     -0     -1 -50140 -50140  25848  49686 -49686 -25846  50140  50140 110904     -0      0  50140  50140 -25846 -49686  50139  50141 110904      0      0  50138  50142 -50139 -50141  49686  25847 -50142 -50140 -110904      0     -1 -50140 -50140  25846  49686 -50140 -50139 -110905      1      0  50141  50140 -49686 -25848  50141  50140 110904  50141  50138 -25845 -49686  50140  50140 110905
     0      0      0      0      0      0      0      0      0     -0     -0     -1     -1      2 -62894  42702   8336  14945     -2     -2 108157 -131434  13435   6756      2   6372  13820 -131407 108129     -2     -2  15818   7465  42676 -62869     -1  47488   9036  47370 -112537      0      0  -8152  73316     -1   8626 -65145  -3082  68249      0      0 -114923  49754  48028 -112723     -1 -62868   6757  -8838  73529      1      2  -3741  68435     -2  42677  13436 -115137  50440      1      1     -1     -2   7464  15818      1  13819   6371 108128 -131408     -2     -1 -131434 108156      1  42701 -62895  14945   8336  68250  -3081     -0      0  49756 -114922      1 -65147   8624 -112535  47370      0     -0  73317  -8150      1   9034  47487  50440 -115137      2      2  68435  -3742     -1  73530  -8837      2      2 -112723  48028     -1
     0      0      0     -0      0     -1      0      0      0     -0      0     -0      0      0 -26272 -53305  41600  50148     -1     -1 -76359 -15388  41195  38382      0  42983  36593 -15713 -76034     -1     -1  39706  52042 -52998 -26579      0 -49055  32343  84745 -65477      0      1  85293 -104561      0  37253 -20541  89794 -109061      0      0 -59407  78674  76856 -63249     -0 -26580  38381  93507 -107115      1      1  97683 -111289     -1 -52997  41195 -56854  70459     -0      1     -1     -1  52043  39706      1  36593  42983 -76032 -15714     -1     -1 -15387 -76359      1 -53305 -26272  50149  41600 -109062  89794      1      1  78674 -59409     -1 -20541  37253 -65477  84744      0      1 -104560  85291     -1  32343 -49054  70460 -56854      0      1 -111290  97683      1 -107114  93507     -0     -0 -63248  76856     -0
     0     -0      0     -0      0      0      0      0      0      0      0     -1     -1      2  -4537   1241 125413 -121615     -1     -0    253  -4048 -52811  56103      1 -52710  56003   3663  -7460     -1     -1 125308 -121507  -6039   2745      0  -2242  59488 -90015  24016     -1     -1 100931 -34931      0 -56606   -638  97242 -31240     -1     -1  28144 -94144  96513 -28666     -1   2745  56105 -93311  25460      1      2 -89289  21438     -1  -6038 -52809 -32248 100096      1      1     -0     -0 -121508 125306     -0  56003 -52709  -7461   3661     -1     -0  -4048    251     -1   1242  -4535 -121616 125412 -31240  97242     -1     -1 -94144  28143      2   -639 -56607  24018 -90016     -1     -1 -34931 100932      1  59487  -2242 100097 -32249      2      2  21439 -89290     -1  25460 -93310      2      2 -28665  96512     -1
     0 -17206 -17206   5007   5007  12199  12199 -17207 -17206   5007   5007  12199  12199 -96608  18992  18994 -48025 -48027 100816 110344 -64569 -64573   7796   7797 -96608  18993  18994 -48029 -48026 110344 100816 -64569 -64571   7796   7795  28114 -26789 -26788 -17437 -17440 -29338 -32111  50206  50205  28114 -26789 -26791 -17436 -17438 -32111 -29338  50202  50205  14369  14363  68494   7794   7797  65465  65465 -71478 -78233  14366  14367  68494   7796   7796  65462  65466 -78233 -71478 100816 110344 -64571 -64569 -96607  18994  18993 -48025 -48029 110344 100816 -64573 -64569 -96607  18993  18992 -48027 -48025 -17438 -17436 -29338 -32111  50205  50202  28113 -26790 -26789 -17440 -17437 -32111 -29338  50204  50206  28113 -26788 -26788  65467  65461 -71478 -78233  14366  14366  68494  65465  65464 -78233 -71478  14363  14368  68494
     0  -4152  -4152  16977  16977 -12825 -12825  -4152  -4153  16977  16978 -12825 -12825 -23314 -19967 -19968 -47865 -47862  24329  26628  20691  20692  26434  26432 -23314 -19967 -19968 -47863 -47865  26629  24329  20690  20693  26432  26433  95322  -6466  -6466  65525  65524 -99474 -108875  45574  45574  95322  -6465  -6465  65523  65524 -108875 -99474  45574  45575 -66267 -66264 -72007  26432  26431 -17659 -17661  75145  82247 -66264 -66266 -72008  26432  26433 -17660 -17661  82246  75144  24329  26628  20693  20690 -23314 -19968 -19967 -47864 -47863  26629  24329  20692  20690 -23313 -19968 -19967 -47862 -47865  65523  65523 -99474 -108875  45575  45574  95321  -6464  -6464  65524  65525 -108875 -99474  45574  45573  95321  -6465  -6465 -17662 -17660  75144  82246 -66267 -66264 -72008 -17662 -17659  82246  75145 -66265 -66266 -72008
    -0  -9374  -9374 -52689 -52690 -43315 -43315   9374   9374  52689  52689  43315  43315  17457 -77167 -77166  -5654  -5654    410   2621  23364  23363  42200  42200  17456 -77166 -77165  -5655  -5652   2620    409  23365  23364  42201  42200  98114 -119366 -119366  44643  44642   2304  14730  54901  54903  98114 -119366 -119367  44643  44643  14730   2304  54900  54902  31539  31537  80659 -42201 -42200  50296  50298   1893  12109  31538  31538  80659 -42201 -42200  50296  50297  12109   1893   -410  -2620 -23364 -23364 -17456  77166  77166   5654   5654  -2621   -410 -23366 -23363 -17456  77167  77166   5653   5655 -44642 -44644  -2303 -14729 -54903 -54902 -98114 119366 119366 -44643 -44643 -14729  -2303 -54902 -54901 -98115 119367 119367 -50296 -50297  -1894 -12109 -31536 -31538 -80659 -50297 -50297 -12109  -1894 -31538 -31538 -80658
     0 -55428 -55428 -19596 -19595  35832  35833  55428  55428  19596  19596 -35833 -35832 103215 -93281 -93281  54813  54814   2423  15496  49906  49906 -113468 -113468 103215 -93280 -93281  54814  54813  15495   2423  49905  49907 -113468 -113468  36491  20187  20187  32304  32302    857   5478   4718   4719  36490  20187  20188  32303  32304   5478    857   4720   4720 -45187 -45187 -66724 113468 113468 -22510 -22511  -1567 -10017 -45186 -45187 -66724 113468 113469 -22509 -22511 -10017  -1567  -2423 -15495 -49905 -49907 -103215  93280  93281 -54813 -54814 -15495  -2423 -49905 -49907 -103215  93280  93281 -54812 -54815 -32303 -32303   -857  -5478  -4718  -4719 -36490 -20188 -20187 -32303 -32303  -5479   -857  -4719  -4720 -36490 -20187 -20187  22510  22510   1567  10017  45186  45187  66724  22511  22511  10017   1567  45187  45186  66724
     1  -5306   5306 -12509  12509 -13912  13913  -5306   5307 -12509  12509 -13912  13912  35467 -63932  23977 -22268  12876  32999  34959 -104371  94979 -75181  35226 -35467 -30260  70215 -96279 105671 -34959 -32999  -2221  11612 -29577  69531  83613 -100673   6481 -80057  57916  77794  82414 -52655  30513 -83614  -4085  98277  34843 -12701 -82415 -77794 -65892  88034 -76622  51996  92993 -69532 -35226 -47919  23293  86520  91658  31407  -6781 -92993  29577  75182 -58672  83297 -91659 -86520  33000  34959 -11613   2220  35468 -70216  30260 -105672  96278 -34960 -32999 -94978 104371 -35469 -23977  63933 -12876  22268  12701 -34843  77795  82415 -88034  65892  83615 -98278   4084 -57916  80057 -82414 -77794 -30513  52655 -83614  -6481 100673 -83297  58673  86520  91658   6782 -31407  92993 -23294  47919 -91658 -86520 -51996  76622 -92991
     0 -18489  18489   5716  -5716   1913  -1913 -18489  18489   5716  -5716   1913  -1913 123587 -48524 -90699 -27268  -5458 114985 121814  14365 -47092 -61120 -78104 -123587  91563  47661  43567 -10840 -121814 -114985  34339  -1612  75522  63701 -38205  24546  18493 -67340  77456 -35546 -37657  74845 -64729  38205 -10143 -32896 -90209  80092  37657  35546 -58547  48430 -58027  61413 -12785 -63701  78104  87683 -84297 -11895 -12602 -99522  96136  12785 -75523  61120 -38979  35593  12602  11895 114985 121814   1612 -34339 123588 -47661 -91563  10840 -43567 -121814 -114985  47092 -14365 -123587  90699  48524   5459  27269 -80092  90210 -35546 -37657 -48430  58547 -38206  32896  10143 -77457  67339  37657  35546  64728 -74846  38205 -18493 -24545 -35593  38979 -11895 -12601 -96136  99521 -12785  84297 -87682  12601  11895 -61413  58027  12785
     1   2859  -2859  13749 -13749 -13452  13453   2859  -2858  13749 -13749 -13452  13453 -19108  65565 -44040 -100621 105681 -17778 -18834  16261 -11201 -36782  58307  19109  37964 -59490 -14011   8950  18834  17778 100895 -105956 -64517  42991 -91902   1761 101768 -20500  44836 -85505 -90584 -54677  79014  91902 -103059   -470  44858 -69195  90583  85505 -59954  35618  46108 -69921  89921 -42991 -58307  37142 -60954  83663  88631 -21750  45562 -89922  64516  36782  80014 -56202 -88631 -83662 -17778 -18833 105955 -100896 -19107  59489 -37965  -8951  14011  18833  17777  11201 -16261  19107  44040 -65565 -105680 100621  69195 -44858 -85505 -90584 -35618  59954 -91902    470 103059 -44836  20499  90584  85506 -79014  54677  91902 -101768  -1761  56202 -80014  83663  88631 -45562  21750  89921  60955 -37143 -88631 -83662  69920 -46109 -89921
     3 -28665  28667  34983 -34982  32485 -32483  28667 -28665 -34982  34983 -32483  32485 113947   7601 -76596 -10965 -65062  51384  62176  -9160 -66867 -73590   4594 -113944  76595  -7602   7238  68789 -62176 -51383  13173  62853  -4595  73588 -139054  81190   3007  17899  74881 -62706 -75877  24561  68218 139054  -3008 -81190 -21187 -71592  75876  62707 -20836 -71944  15809  70344 -129122  73588   4595  68774  17378 -58227 -70457 -12520 -73632 129121  -4594 -73588 -64761 -21392  70455  58227 -51383 -62176  62854  13173 -113945  -7602  76595  68789   7238  62175  51383 -66866  -9159 113945 -76596   7601 -65062 -10964 -71592 -21188  62707  75876 -71944 -20835 139055 -81191  -3007  74880  17898 -75877 -62706  68217  24562 -139053   3007  81190 -21392 -64761  58229  70457 -73633 -12520 129122  17378  68774 -70457 -58227  70343  15808 -129122
    -1 -47611  47611 -18179  18178 -22438  22438  47611 -47611  18178 -18179  22438 -22438 189250 -79172 -35420 -76872 -49398  85342 103267 -82723 -43549 -30293 -84297 -189252  35420  79172  79447  46825 -103267 -85343  80637  45634  84298  30294  72258 -48878   5127  -8294 -39919  32584  39428 -64742  16530 -72258  -5126  48879   2831  45381 -39429 -32585  62167 -13955 -11999 -47509  89191  30293 -84298   8551 -68061  40220  48668  17462  42048 -89191  84298 -30293 -10636  70146 -48668 -40221 -85342 -103266  45634  80637 -189250  79172  35420  46824  79446 103267  85342 -43549 -82723 189251 -35419 -79171 -49400 -76873  45382   2831 -32585 -39429 -13956  62168 -72259  48878  -5126 -39919  -8292  39429  32585  16529 -64742  72259   5125 -48879  70146 -10637 -40220 -48667  42047  17462 -89189 -68060   8551  48667  40220 -47510 -12000  89190
    -1  -3492   3491 -39326  39325  39269 -39269   3491  -3492  39325 -39326 -39269  39269  13879 -51527  43123 -39383  30123   6258   7573  25568 -34828 -51458  43056 -13880 -43123  51527  34879 -25617  -7574  -6260 -30080  39341 -43054  51460 156317    -68 -94581 -84803 -19494  70490  85296 -52781 -51514 -156316  94582     69  84402  19894 -85296 -70491  57287  47010  84775  19372 -156092  51458  43054  52703  51444 -70389 -85172 -84374 -19773 156092 -43055 -51459 -57215 -46932  85174  70390  -6259  -7573  39340 -30080 -13879  51527 -43122 -25618  34879   7575   6259 -34829  25568  13880  43123 -51526  30123 -39384  19895  84403 -70491 -85295  47010  57287 -156316     67  94581 -19493 -84802  85295  70490 -51515 -52781 156316 -94581    -68 -46932 -57215  70389  85173 -19773 -84374 156091  51443  52704 -85174 -70390  19373  84775 -156093
    -1  21464  21464 -21465 -21465  21464  21464 -21465 -21465  21464  21465 -21465 -21465 -155926      0     -0  65697  65696 -48254 -50145  65696  65696     -0      0 -155926      0     -0  65696  65696 -50145 -48254  65696  65696     -0      0 155926      0      0 -65696 -65696  48254  50145 -65696 -65696 155926     -0      0 -65696 -65696  50145  48254 -65696 -65696  65696  65696 -155926      0      0  65696  65696 -48254 -50145  65697  65696 -155926      0      0  65696  65696 -50145 -48254  48254  50145 -65696 -65696 155926      0      0 -65696 -65696  50145  48254 -65696 -65696 155926     -0      0 -65696 -65696  65696  65696 -48254 -50144  65696  65696 -155926     -0      0  65696  65696 -50145 -48254  65696  65696 -155927      0      1 -65697 -65696  48254  50145 -65696 -65696 155926 -65696 -65696  50145  48253 -65696 -65696 155926
-416869 -117728 -117728 -117728 -117728 -117728 -117728 -117728 -117728 -117728 -117728 -117728 -117728 -39321  66237  66235  15673  15672 -66337  62717  15672  15673  66235  66237 -39322  66237  66236  15673  15673  62716 -66338  15673  15673  66236  66237 -39324  66237  66237  15673  15673 -66339  62715  15673  15674 -39321  66235  66236  15672  15672  62717 -66337  15672  15672  15672  15673 -39322  66236  66236  15673  15673 -66337  62717  15673  15672 -39322  66236  66236  15672  15673  62716 -66338 -66337  62717  15673  15673 -39322  66236  66237  15673  15672  62717 -66337  15672  15673 -39322  66236  66237  15673  15673  15672  15672 -66337  62717  15672  15672 -39320  66235  66236  15673  15673  62715 -66338  15673  15673 -39323  66237  66237  15673  15673 -66337  62717  15672  15672 -39321  15673  15673  62715 -66338  15673  15673 -39323
    -1   9624   9624  -4461  -4461  -5163  -5164   9624   9624  -4461  -4461  -5163  -5163 -172368  47088  47087 -47040 -47040 -13475 -136302 -38197 -38197  40682  40682 -172368  47088  47087 -47040 -47040 -136302 -13475 -38197 -38197  40682  40682  79894 -87769 -87769 112844 112844   6245  63177 -73335 -73335  79895 -87770 -87770 112843 112843  63178   6246 -73335 -73335 111532 111532  92474  40682  40682 -65803 -65803   7229  73125 111532 111532  92474  40682  40682 -65803 -65803  73125   7229 -13475 -136302 -38197 -38197 -172368  47088  47088 -47040 -47040 -136302 -13475 -38197 -38197 -172369  47088  47088 -47040 -47040 112843 112843   6245  63177 -73335 -73335  79894 -87770 -87769 112843 112843  63178   6246 -73335 -73335  79894 -87770 -87770 -65803 -65803   7229  73125 111532 111532  92474 -65803 -65803  73125   7229 111532 111532  92474
    -0    405    405  -8538  -8537   8132   8132    405    406  -8538  -8537   8132   8132  -7263 -74162 -74162 103142 103142   -568  -5743 -106733 -106733  77860  77860  -7263 -74162 -74161 103142 103142  -5743   -568 -106733 -106733  77860  77860 152907  -3698  -3698 -10833 -10833  11953 120913  86446  86446 152907  -3698  -3698 -10833 -10832 120912  11953  86446  86446  20287  20287 -145644  77860  77860 -92309 -92309 -11385 -115169  20287  20287 -145644  77860  77860 -92309 -92309 -115170 -11386   -568  -5743 -106733 -106733  -7263 -74162 -74162 103141 103142  -5743   -568 -106733 -106733  -7263 -74162 -74162 103142 103141 -10833 -10833  11953 120913  86446  86446 152907  -3698  -3698 -10833 -10833 120913  11953  86446  86446 152907  -3698  -3698 -92309 -92309 -11386 -115169  20287  20287 -145644 -92309 -92309 -115169 -11385  20287  20287 -145644
    -0 103745 103745  46805  46804 -56940 -56940 -103745 -103745 -46805 -46805  56940  56940 100209  27406  27407 -25831 -25831  82046 162648 -40250 -40250  29252  29252 100209  27406  27408 -25831 -25832 162648  82046 -40250 -40250  29252  29252  45210  -1846  -1846  99387  99387  37016  73380 -129200 -129200  45208  -1844  -1845  99388  99388  73378  37015 -129200 -129201 -88950 -88951 -55000 -29252 -29252 125219 125219 -45031 -89269 -88951 -88950 -55000 -29252 -29252 125219 125219 -89269 -45031 -82046 -162648  40250  40250 -100209 -27406 -27408  25831  25832 -162648 -82046  40250  40250 -100209 -27406 -27407  25832  25831 -99388 -99388 -37016 -73379 129201 129201 -45210   1846   1846 -99388 -99388 -73378 -37015 129200 129200 -45208   1845   1845 -125219 -125219  45031  89269  88951  88950  54999 -125219 -125219  89269  45031  88950  88951  54999
    -0   5852   5852  92771  92771  86920  86920  -5852  -5852 -92771 -92772 -86920 -86920   5653  17954  17953 -129677 -129677   4628   9175 125949 125950 -14758 -14758   5652  17955  17954 -129677 -129677   9174   4628 125949 125949 -14758 -14758  89609  32712  32713 -87209 -87209  73368 145444  28117  28117  89610  32712  32712 -87209 -87209 145445  73368  28118  28117 -97833 -97832  83957  14758  14758  42468  42468  68740 136270 -97832 -97832  83957  14759  14758  42468  42468 136270  68740  -4628  -9175 -125950 -125949  -5653 -17954 -17953 129677 129677  -9174  -4628 -125950 -125950  -5652 -17955 -17954 129677 129677  87209  87209 -73367 -145444 -28118 -28117 -89609 -32713 -32712  87209  87209 -145445 -73368 -28117 -28117 -89610 -32712 -32712 -42468 -42468 -68740 -136270  97832  97832 -83957 -42468 -42468 -136270 -68740  97832  97832 -83957
    -0   2106  -2106 -27712  27712  31457 -31457  -2106   2105  27712 -27712 -31457  31457   4523  -7533   8774  93282 -82494  -5703  -3835 -198368 209137  -8637   9874  -4522  -8774   7534 -196439 185651   3835   5703 107490 -118260  -9874   8637 -59524   1103 -17408  90838 -232697  75063  50475 -29952 -111918  59524  17408  -1102 -83930 225789 -50475 -75063 133110   8761 -62402 223441  67568   8634   9875  45675 115357 -85207 -57296  55493 -216533 -67568  -9875  -8635 -136548 -24483  57296  85207   5703   3835 -118271 107484  -4523   7534  -8771 185660 -196429  -3835  -5703 209145 -198357   4522   8771  -7534 -82506  93275 225799 -83929 -75063 -50475   8755 133104  59524  -1101  17409 -232700  90829  50475  75063 -111909 -29949 -59524 -17408   1101 -24484 -136556  85207  57296 -216532  55500 -67568 115361  45678 -57296 -85207 223433 -62401  67568
     0  41847 -41847   -496    496  -3238   3238 -41847  41847    496   -496   3238  -3238  89886  12166  12458 114918  99309 -113351 -76222 122598  91628  13264  11361 -89886 -12458 -12166 -104305 -109922  76221 113351 -124225 -90001 -11361 -13263  -1066  -1098    805  51045 -53588   1344    904 -217182 214643   1066   -805   1097  86184 -83641   -904  -1344 206569 -204030 -79393  62832  -6956 -13266  11358 201495 -218088   8771   5898 -57836  74398   6955 -11358  13266 -203124 219716  -5898  -8771 113351  76221 -90004 -124223 -89886 -12166 -12458 -109928 -104298 -76222 -113351  91632 122595  89886  12458  12166  99302 114924 -83641  86180  -1344   -904 -204022 206565   1066   1100   -808 -53588  51048    904   1345 214647 -217189  -1066    808  -1100 219700 -203138  -8772  -5898  74413 -57819   6956 -218074 201511   5898   8772  62816 -79409  -6956
     0   2510  -2510  31523 -31523  27603 -27602  -2510   2510 -31523  31523 -27602  27602   5391  10014  -8535 -197477 210335  -6799  -4572 -80810  93650  -7383   8858  -5391   8535 -10014 106962 -119820   4571   6799 184183 -197023  -8858   7383  67711  17396   1154 223723 -62344 -85387 -57417 113313  48060 -67711  -1154 -17396 -215489  54110  57417  85387 -22798 -138575 225181 -83881  59289   7382   8861 134972   6337 -74767 -50276 -233415  92116 -59289  -8861  -7382 -31598 -109712  50276  74767   6798   4572 -197032 184174  -5391 -10013   8537 -119808 106970  -4571  -6798  93657 -80800   5391  -8537  10013 210327 -197488  54116 -215489  85387  57417 -138581 -22798 -67711 -17396  -1153 -62343 223716 -57417 -85387  48062 113317  67711   1153  17396 -109704 -31595  74767  50276  92107 -233417 -59289   6331 134968 -50276 -74767 -83881 225190  59289
     0      1     -1     -0      0     -1      0     -1      1      0     -0      1     -1      2 -29116  39835  52040   8846     -2     -1 -127402  66524  18173 -28890     -2 -39835  29116  51988 -112874      2      2 -25008  85886  28890 -18172     -0  10944  58007 228439 163229      1      1 -243126 -148545      1 -58007 -10944 -204745 -186923     -0     -0 139097 252573 -175933 -91402     -2  18171  28890 205145  62183      2      1 152240 115095      1 -28890 -18172 -52736 -214592     -1     -2      2      1 -85882  24996     -2 -29117  39834 112869 -51992     -2     -3 -66526 127413      2 -39834  29117  -8846 -52032 186914 204756     -0     -0 -252579 -139089      1  10945  58006 -163226 -228445      1      1 148555 243114     -0 -58006 -10945 214605  52730     -2     -1 -115091 -152237      2 -62195 -205141      1      2  91404 175925     -1
     0      1     -1     -0      0      1     -1     -1      1      0     -0     -1      1      2 -18296 -43583 -108070 -243425     -2     -2 181134 170371  56510   5370     -2  43583  18296 221110 130385      2      3 -125239 -226266  -5370 -56510     -1 -38214  12926 -117645 -26001      1      1 -12002 155644      1 -12927  38214 -19131 162776     -1     -1 -101038 -42604 -65708 -224791      2  56510  -5368 144608 145900     -2     -2 202483  88016     -2   5369 -56510 -200505 -90003      2      3      2      2 226253 125243     -2 -18296 -43584 -130383 -221121     -2     -2 -170356 -181140      2  43584  18296 243429 108076 -162768  19126     -1     -1  42594 101052      1 -38215  12927  25986 117655      1      1 -155639  11994     -1 -12927  38214  90008 200490      3      2 -88021 -202487     -2 -145903 -144595     -2     -3 224802  65706      2
    -0      0     -1     -1      0     -1      1     -0      1      0     -0      0     -1      1  48574   7462 229763  88547     -2     -1 -134654 -183649  -4281 -51754     -2  -7462 -48574 -124826 -193484      1      2 225529  92775  51754   4281     -1 -44293   3180 -33898 -199641      1      1  89016 144518      1  -3180  44293 157762  75778     -1     -1 -193952 -39582 -178632 -91037     -1  -4282  51755  64676 204987      2      1  54768 214901      1 -51754   4282 -155552 -114110     -1     -2      2      1 -92770 -225539     -1  48574   7461 193483 124820     -1     -2 183647 134662      1  -7461 -48574 -88551 -229753 -75783 -157751     -1     -1  39580 193959      1 -44292   3180 199643  33892      1      1 -144512 -89027     -1  -3180  44292 114121 155548     -2     -1 -214901 -54762      1 -204995 -64674      1      2  91040 178622     -1
    -0  54656 -54656   5135  -5135 -15926  15926  54656 -54656   5135  -5135 -15926  15926 179173   5763 -53331  97858  71955 -67993 -14647  23718 146095  -6606 -40962 -179173 -10232  57800 -38651 -131161  14647  67993 -42809 -127004  20466  27101  16834 113766 -118235 -145261 161216  -6388  -1376 -139654 155607 -16834 -99906 104375 -57929  41974   1376   6388 198860 -214814 -109684  60203 -52208 -27101  40961 -211519 162038  19812   4268 -93506 142988  52208 -20466   6606 192429 -142948  -4268 -19812 -67993 -14647 127004  42808 179173 -57800  10232 131161  38651  14647  67993 -146095 -23717 -179173  53331  -5763 -71955 -97857 -41974  57930  -6388  -1376 214814 -198860  16834 -104375  99906 -161216 145261   1376   6388 -155607 139653 -16834 118235 -113766 142948 -192429  19812   4268 -142987  93507 -52208 -162038 211519  -4268 -19812 -60204 109683  52208
    -0  15837 -15837 -33441  33441  43568 -43568  15837 -15837 -33441  33441  43568 -43568  51917 -79283  65500  52056  -2852 -19701  -4244 228042 -178837 -92584  78801 -51917 108387 -94604 -214026 164822   4244  19701 -103721  54517  54667 -40884 -109625  27197   1907  59892 -163790  41601   8962 -184289  80391 109625 -65115  36011 -118768 222666  -8962 -41601  22319  81580 -70195 205558 142825  40884 -78801  78487  56876 -54199 -11676  11320 -146683 -142824 -54667  92584  45834 -181197  11676  54199 -19701  -4244 -54516 103721  51917  94604 -108387 -164822 214026   4244  19702 178837 -228042 -51917 -65500  79284   2852 -52056 -222666 118768  41601   8962 -81579 -22319 -109625 -36011  65115 163790 -59892  -8962 -41601 -80391 184289 109625  -1907 -27197 181197 -45833 -54199 -11676 146683 -11319 142825 -56876 -78487  11676  54199 -205559  70195 -142825
    -0  -5403   5403 -46072  46072 -33399  33399  -5403   5403 -46072  46072 -33399  33399 -17713  89049 -84347 203086 -219873   6721   1448 -31056  14269 -75056  79758  17713 -48952  44250 -78923  95710  -1448  -6721 202335 -185548 104123 -108825 -151032  23799  16297 -169829  26687  57314  12347   8031 -151174 151032   5268 -45364 189917 -46774 -12347 -57314 116132  27010 -191238  87471 -109487 108825 -79758  51277 -155044  41548   8950 211325 -107558 109487 -104123  75056 120002 -16234  -8951 -41548   6722   1448 185548 -202335 -17713 -44250  48952 -95711  78922  -1448  -6722 -14269  31056  17713  84347 -89049 219874 -203086  46774 -189917  57314  12347 -27011 -116132 -151032  45364  -5268 -26688 169830 -12347 -57314 151174  -8032 151033 -16297 -23799  16235 -120002  41548   8951 107559 -211325 -109487 155044 -51276  -8950 -41548 -87471 191238 109487
    -0      0     -0     -0      0     -0     -0      0     -0     -0      0     -0     -0     -0     -0      0 168750 168750     -0     -0 -168750 -168750      0      0      0     -0      0 168750 168750      0      0 -168750 -168750      0     -0      0     -0     -0 168750 168750      0      1 -168751 -168750     -0      0      0 168750 168750     -1     -0 -168750 -168750 -168750 -168750     -0      0     -0 168750 168750     -0     -0 -168750 -168750     -0      0     -0 168750 168750     -0     -0     -0     -0 -168750 -168750     -0     -0      0 168750 168750      0     -0 -168750 -168750      0     -0      0 168750 168750 168750 168750      0      1 -168750 -168750      0     -0     -0 168750 168750     -1     -0 -168750 -168750     -0      0      0 168750 168750     -0     -0 -168750 -168750      0 168750 168750      0      0 -168750 -168750      0
    -0      0     -0     -0     -0      0     -0     -0     -0      0      0      0      0      0 -21833  29042  56753  -2234     -0     -0 117805 -172324 -53417  46207      0 -53443  46234  34041 -88560      0      0 162004 -107484  28991 -21782     -0  29026  46250 276396 292872      0     -0 -237714 -331554     -0 -53452 -21824 -303193 -266075     -0      0 328508 240760 -121661 -63057     -0 -21782  46207 -46022 230740     -0     -0  94864  89855      0  28991 -53417 -233787  49068     -0     -0      0      0 -107484 162004     -0  46234 -53443 -88560  34040     -0     -0 -172324 117805     -0  29042 -21833  -2234  56753 -266075 -303193      0      0 240760 328508      0 -21824 -53452 292872 276396      0      0 -331554 -237714      0  46250  29026  49068 -233787     -0     -0  89854  94864     -0 230740 -46022      0     -0 -63057 -121661     -0
    -0     -0     -0      0      0      0      0     -0     -0      0      0      0      0      0 -39798  56880 -78221 207402      0      0 -38526 -90656  17379 -34461      0  17330 -34411 -197908  68727      0      0 122044   7137  56906 -39825     -0  56910 -34441  37517 132401     -0      0 -219415  49497     -0  17377 -39845 -101012 -68905      0     -0 -56715 226632 244396 317386      0 -39825 -34461 -319042 -242741     -0     -0 -307892 -253890     -0  56906  17379 235523 326259     -0      0      0     -0   7137 122044      0 -34411  17329  68727 -197908     -0      0 -90656 -38526     -0  56880 -39798 207402 -78221 -68905 -101012     -0     -0 226633 -56715     -0 -39845  17377 132401  37517     -0      0  49497 -219414     -0 -34441  56909 326259 235523     -0      0 -253890 -307892     -0 -242741 -319042      0      0 317386 244396     -0
     0      0      0      0      0      0      0     -0     -0      0      0      0      0     -0  51696  25578 321007 263372      0     -0 -311485 -272894 -39720 -37554      0 -39706 -37568 -268438 -315942     -0      0 266918 317461  25577  51697      0  25531 -37521 -185965  95295      0      0  87946   2725      0 -39673  51663 -101271 191942      0      0 -35376 -55295 -194561  87609      0  51697 -37554  92086  14867     -0      0 -92675 199628     -0  25577 -39720 -47519 -59434      0      0      0     -0 317461 266918     -0 -37568 -39706 -315942 -268438     -0     -0 -272894 -311485      0  25578  51696 263372 321008 191942 -101270      0      0 -55295 -35376      0  51663 -39674  95295 -185966     -0     -0   2725  87946      0 -37521  25531 -59434 -47519      0      0 199628 -92675      0  14867  92086     -0      0  87608 -194561     -0
    -0 176267 176267 -35635 -35636 -140632 -140632 176267 176267 -35635 -35636 -140632 -140632 -39438 241356 241356 158278 158278 -20742    577  91965  91965  61158  61158 -39438 241356 241356 158277 158278    577 -20742  91966  91965  61158  61158   7973 -302514 -302514 -125368 -125367   4193   -117  74776  74777   7973 -302514 -302514 -125367 -125367   -117   4193  74776  74777 -166742 -166741  31465  61158  61158 -32911 -32911  16549   -461 -166742 -166742  31465  61158  61158 -32910 -32910   -461  16549 -20742    577  91965  91965 -39438 241355 241356 158278 158278    577 -20742  91965  91965 -39438 241356 241356 158278 158278 -125367 -125368   4193   -117  74777  74776   7973 -302514 -302514 -125367 -125367   -117   4193  74777  74777   7973 -302514 -302514 -32910 -32911  16549   -461 -166742 -166742  31465 -32911 -32911   -461  16549 -166741 -166742  31465
    -0  60620  60620 -182962 -182961 122342 122342  60619  60620 -182962 -182961 122342 122342 -13563 -209966 -209966 -53380 -53380  -7133    199 139441 139440 314003 314003 -13563 -209966 -209966 -53380 -53380    199  -7133 139441 139441 314003 314003  40936 -104037 -104037 -110383 -110382  21530   -599 -149365 -149365  40936 -104037 -104037 -110383 -110383   -599  21530 -149365 -149364   9924   9924 -27373 314003 314003 163762 163762 -14396    401   9924   9924 -27373 314003 314003 163763 163763    401 -14396  -7133    199 139441 139441 -13563 -209966 -209966 -53380 -53380    199  -7133 139441 139441 -13563 -209966 -209966 -53380 -53380 -110383 -110383  21530   -599 -149364 -149364  40936 -104037 -104037 -110383 -110383   -599  21530 -149364 -149365  40936 -104037 -104037 163763 163763 -14396    401   9924   9924 -27373 163762 163763    401 -14396   9924   9924 -27373
    -0     -0      0     -0      0     -0     -0      0     -0      0      0     -0      0      0 -184471 -184472 -214525 -214525      0      0 214525 214525 184471 184471     -0 -184471 -184472 -214525 -214525     -0     -0 214525 214525 184472 184471     -0 184471 184472 214525 214525      0      0 -214525 -214525      0 184471 184472 214525 214525      0     -0 -214525 -214525 214524 214525      0 -184471 -184471 -214525 -214524      0      0 214525 214525      0 -184472 -184471 -214525 -214525     -0     -0      0      0 -214525 -214525      0 184471 184471 214525 214525     -0     -0 -214525 -214525     -0 184472 184472 214525 214525 -214525 -214525      0      0 214525 214525      0 -184472 -184472 -214525 -214524     -0      0 214524 214525     -0 -184472 -184472 214525 214525      0     -0 -214525 -214525      0 214525 214525     -0      0 -214525 -214525      0
     0 826267 826266 426844 426823 -399434 -399434 -826266 -826263 -426845 -426820 399431 399431  -1811 -313832 -313829 -141264 -141264  61863 -74678 -146811 -146811 -306968 -306968  -1811 -313832 -313829 -141264 -141264 -74678  61863 -146811 -146812 -306968 -306968   -936  -6864  -6864 -198467 -198467  31957 -38577  49650  49650   -936  -6860  -6861 -198465 -198465 -38577  31957  49653  49653 196463 196463    876 306969 306968 -57201 -57201 -29906  36101 196462 196462    876 306969 306968 -57201 -57201  36101 -29905 -61863  74678 146811 146812   1811 313832 313829 141265 141264  74678 -61863 146810 146811   1811 313832 313828 141264 141264 198467 198467 -31957  38577 -49650 -49650    936   6864   6864 198464 198464  38577 -31957 -49653 -49652    936   6861   6861  57201  57202  29906 -36101 -196462 -196462   -875  57201  57201 -36101  29906 -196462 -196462   -875
    -0 -15820 -15822 707650 707666 723477 723477  15809  15828 -707646 -707666 -723476 -723478     35 -173265 -173268 147610 147609  -1184   1430 -142094 -142094 185152 185152     35 -173265 -173267 147609 147609   1430  -1184 -142094 -142094 185152 185153  -1552 -358418 -358417 -48533 -48533  52982 -63958 -198188 -198188  -1551 -358420 -358420 -48535 -48535 -63958  52982 -198190 -198190 -56096 -56095  -1586 -185151 -185153 -196144 -196143  54167 -65388 -56096 -56095  -1586 -185150 -185153 -196143 -196143 -65388  54167   1185  -1429 142095 142095    -34 173267 173269 -147608 -147608  -1430   1185 142093 142092    -35 173264 173266 -147610 -147610  48532  48533 -52983  63958 198188 198188   1551 358417 358417  48535  48535  63958 -52983 198190 198190   1551 358419 358420 196143 196143 -54167  65388  56095  56095   1586 196144 196143  65388 -54167  56095  56096   1586
    -0 -977015 -977021 335555 335573 641457 641451 -977022 -977019 335550 335579 641450 641464 119185 148694 148691 107882 107882  90313  46602 122894 122895  77786  77784 119185 148695 148692 107882 107883  46602  90313 122894 122896  77787  77785 -40935 -226478 -226477     85     85 -31018 -16005 -79345 -79345 -40935 -226481 -226480     83     82 -16006 -31019 -79347 -79347 -43549 -43549 -78250  77787  77786 -107967 -107966 -59294 -30596 -43548 -43548 -78250  77787  77787 -107967 -107966 -30596 -59294  90312  46603 122894 122896 119185 148696 148692 107883 107883  46603  90312 122894 122896 119185 148696 148691 107883 107883     86     86 -31018 -16005 -79345 -79344 -40935 -226477 -226479     82     82 -16007 -31019 -79349 -79348 -40935 -226481 -226483 -107967 -107965 -59294 -30596 -43548 -43548 -78250 -107968 -107967 -30597 -59294 -43550 -43550 -78250
    -0 -176608 -176607 934433 934420 -757824 -757817 -176597 -176614 934430 934426 -757813 -757827  21544 -175668 -175666  62383  62383  16325   8424 -20667 -20668 216605 216607  21544 -175668 -175666  62383  62383   8424  16325 -20667 -20668 216605 216607 -113989 -40939 -40940 -124621 -124621 -86375 -44571 -96097 -96097 -113989 -40937 -40938 -124620 -124620 -44571 -86375 -96095 -96095 116764 116764  92445 216605 216608  62239  62238  70050  36147 116764 116763  92445 216604 216607  62238  62237  36147  70050  16325   8423 -20669 -20669  21544 -175670 -175669  62382  62382   8424  16325 -20667 -20667  21544 -175667 -175666  62384  62384 -124621 -124622 -86375 -44571 -96097 -96097 -113989 -40940 -40938 -124620 -124621 -44571 -86375 -96096 -96096 -113989 -40940 -40938  62237  62236  70050  36147 116763 116763  92445  62239  62238  36147  70050 116765 116765  92445
     0 850457 850479 -850478 -850458 850468 850468 -850464 -850473 850467 850471 -850437 -850501 -12925      3     -0 -96579 -96581 -56455 -47574 -96581 -96579     -3      6 -12926      0     -3 -96581 -96584 -47574 -56455 -96583 -96582     -6      3  12926      1      2  96582  96583  56455  47574  96583  96582  12925     -2     -1  96580  96580  47574  56455  96580  96579 -96581 -96582 -12925     -1      0 -96582 -96581 -56455 -47574 -96581 -96581 -12925     -0      1 -96581 -96581 -47574 -56455  56455  47574  96581  96581  12925     -0     -1  96581  96580  47574  56455  96582  96582  12925      0      0  96582  96581 -96581 -96581 -56455 -47574 -96580 -96582 -12926     -4      5 -96582 -96582 -47574 -56455 -96581 -96583 -12926     -5      4  96577  96578  56455  47573  96577  96578  12925  96585  96586  47576  56456  96585  96586  12926
     0 -134267 134241 1184314 -1184312 -890203 890223 134276 -134251 -1184325 1184304 890207 -890209   2815 -132397 166257  29489    118   1786   5652  42996 -13391 -95314 129174  -2814 -166253 132401   8202 -37799  -5650  -1786   7143 -36744 -129169  95319 -24828 -37084 -261574 -136534 -124600 -15757 -49849 -148941 -112198  24829 261570  37080 130852 130286  49849  15758 111252 149881 105142  91143  18662  95312 129169 122740  73546  11844  37469 -99462 -96831 -18664 -129178 -95320 -72605 -123685 -37471 -11845  -1787  -5652 -36747   7140  -2815 132398 -166256 -37805   8196   5650   1786 -13392  42995   2814 166256 -132398    114  29486 130286 130851  15758  49850 149885 111256  24829  37085 261573 -124601 -136535 -49848 -15757 -112194 -148938 -24828 -261569 -37081 -123683 -72604 -11845 -37469 -96827 -99458 -18663  73546 122741  37470  11843  91145 105143  18663
     4 811487 -811471 806634 -806654 950752 -950738 -811488 811486 -806626 806652 -950778 950732 -17013 -204025   -609 -112421 -66508 -10798 -34156 -75728 -103202  17564 -222193  17012    610 204025  72170 106757  34156  10795 109874  69051 222198 -17558 -16911 -221584  18170 -68415 -109443 -10732 -33952 -71654 -106206  16911 -18169 221585 102772  75094  33953  10733 111905  65958 -119164 -90474 -19932 -17560 -222197 -84895 -124741 -12650 -40019  84808 124825  19932 222194  17557 119043  90591  40017  12650  10797  34156  69053 109877  17012 204023    609 106757  72172 -34157 -10797 -103202 -75728 -17013   -613 -204027 -66509 -112421  75088 102767  10731  33951  65956 111903  16910 221587 -18170 -109447 -68418 -33953 -10733 -106207 -71655 -16911  18173 -221584  90595 119047  12651  40020 124830  84814  19933 -124739 -84894 -40017 -12649 -90471 -119161 -19931
    -2 1239589 -1239589 -399790 399789 -718830 718814 -1239582 1239578 399792 -399781 718823 -718806 -25987 -105888 -206705 -120044 -153281 -16493 -52176 -142601 -130722 -246931 -65665  25988 206705 105888 150473 122850  52176  16493 125677 147649  65662 246928   8381 141045 -40224  67791  20360   5319  16828  24510  63644  -8382  40228 -141041 -15314 -72838 -16827  -5320 -54940 -33211  51608 106891  15070 246932 -65659  75139  83361   9564  30257 -104082 -54413 -15069  65663 -246928 -92061 -66434 -30255  -9564  16493  52175 147646 125675  25988 105887 206703 122850 150474 -52175 -16493 -130722 -142600 -25987 -206704 -105888 -153279 -120041 -72837 -15314  -5319 -16828 -33213 -54941  -8382 -141044  40223  20361  67790  16827   5319  63641  24508   8381 -40228 141039 -66435 -92062  -9564 -30256 -54414 -104084 -15070  83357  75135  30255   9564 106889  51605  15070
     7  87819 -87818 1206557 -1206579 -916347 916377  87806 -87846 1206582 -1206567 -916362 916355  -2633 -166398 142811 -42449  20617  -2796  -5280  52115 -73947 121100 -144690   2634 -157717 181310 -41339  63171   5280   2796  58208 -36377 125060 -101469 -36178 -38265 -285854 -138089 -161857 -38410 -72538 -191114 -108834  36178 284424  39693 146122 153830  72539  38411 107327 192624 107555 120247  27475 101470 144693 169817  57985  29170  55091 -99528 -128280 -27478 -125060 -121099 -59497 -168312 -55093 -29173  -2795  -5279  36378 -58208  -2632 -181309 157720 -63170  41341   5281   2797  73950 -52112   2635 -142807 166404 -20614  42452 -153830 -146122 -38411 -72540 -192625 -107329 -36178 -39695 -284426 161859 138091  72539  38409 108834 191114  36178 285854  38265 168311  59495  29171  55091 128279  99527  27475 -57986 -169818 -55092 -29172 -120248 -107556 -27477
    -1 544773 -544795 831367 -831359 1146869 -1146860 544773 -544778 831351 -831367 1146877 -1146848 -16334 -194164  47823  -8144 -127286 -17342 -32752 -39555 -95875 -220449  74104  16336 -29161 175508 113010  22424  32753  17344 115574  19861 -87632 233974 -24927 -261274  37943 -88280 -118396 -26466 -49982 -46228 -160448  24928 -46810 270134 138092  68583  49981  26466 151091  55582 -124787 -160321 -34389 -233975 -74106 -99868 -185241 -36510 -68950 174598 110508  34387  87632 220448 175883 109223  68949  36509 -17342 -32752 -19858 -115571 -16334 -175503  29164 -22422 -113008  32752  17343  95875  39556  16335 -47820 194166 127286   8144 -68581 -138090 -26465 -49981 -55582 -151090 -24927 -270136  46807 118396  88280  49982  26466 160448  46227  24928 -37946 261271 -109225 -175885 -36511 -68950 -110510 -174601 -34389 185238  99866  68949  36508 160319 124785  34386
    -4 1413777 -1413758 -395309 395306 -384991 385006 1413774 -1413771 -395309 395303 -385022 385008 -42391 -133663 -246118 -196727 -154734 -45007 -84996 -190497 -160964 -141392 -238386  42390 239851 139924 161521 189936  84995  45006 154350 197107 244817 134960  11853 116306 -10117 117077 -18804  12585  23766  43675  54598 -11852 -12886 -93306  12192 -110465 -23766 -12584 -78878 -19394 115884 -20175  11544 -134964 238383  41921  53786  12256  23146  13384 -109096 -11544 -244818 141393 -78069 -17643 -23147 -12256 -45006 -84996 -197108 -154351 -42391 -139926 -239853 -189938 -161524  84996  45006 160964 190497  42390 246117 133663 154733 196725 110465 -12193  12585  23766  19395  78879  11853  93309  12885  18805 -117077 -23765 -12584 -54597 -43674 -11852  10120 -116307  17645  78071  12257  23148 109097 -13383  11545 -53788 -41923 -23146 -12256  20173 -115885 -11544
-3260071 698449 698454 698459 698443 698451 698451 698448 698455 698453 698449 698445 698457  20225 -174543 -174541 -46260 -46260  74967  12212 -46260 -46260 -174541 -174543  20225 -174543 -174542 -46261 -46261  12211  74966 -46261 -46261 -174542 -174543  20225 -174543 -174543 -46261 -46261  74966  12211 -46261 -46261  20226 -174542 -174542 -46260 -46259  12212  74967 -46260 -46259 -46261 -46260  20225 -174542 -174543 -46260 -46260  74967  12211 -46261 -46261  20225 -174542 -174543 -46260 -46261  12212  74967  74967  12212 -46260 -46260  20225 -174542 -174541 -46260 -46260  12211  74966 -46261 -46261  20225 -174543 -174542 -46261 -46261 -46261 -46260  74967  12212 -46261 -46261  20225 -174542 -174544 -46260 -46260  12211  74967 -46260 -46260  20225 -174541 -174543 -46260 -46260  74967  12212 -46260 -46260  20226 -46261 -46261  12211  74966 -46261 -46261  20225


==> anc/Sl3ZComment.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 9.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[     29621,        787]
NotebookOptionsPosition[     28237,        733]
NotebookOutlinePosition[     28571,        748]
CellTagsIndexPosition[     28528,        745]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[{
 "Proof of property (T) for ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["SL", "3"], TraditionalForm]]],
 "(\[DoubleStruckCapitalZ])"
}], "Title",
 CellChangeTimes->{{3.608887046304109*^9, 3.6088872826180763`*^9}, {
   3.608888602272376*^9, 3.6088886170786867`*^9}, {3.608892783829413*^9, 
   3.608892796643879*^9}, 3.608893985338703*^9, {3.609672153627829*^9, 
   3.609672179167204*^9}, {3.6096733066744537`*^9, 3.60967333985926*^9}, {
   3.6096733795477953`*^9, 3.609673408716484*^9}}],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["The matrices m[1],....,m[13] generate ", "Subsection"],
 StyleBox[Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["SL", "3"], "(", "\[DoubleStruckCapitalZ]", ")"}], 
   TraditionalForm]], "Subsection"], "Subsection"],
 StyleBox[". The identity matrix and inverse matrices are already included in \
the list of generators.", "Subsection"]
}], "Section",
 CellChangeTimes->{{3.608887046304109*^9, 3.6088872826180763`*^9}, {
   3.608888602272376*^9, 3.6088886170786867`*^9}, {3.608892783829413*^9, 
   3.608892796643879*^9}, 3.608893985338703*^9, {3.609672153627829*^9, 
   3.609672179167204*^9}, 3.6096733066744537`*^9, {3.609673415336278*^9, 
   3.6096734456202497`*^9}, {3.6096735422784147`*^9, 3.609673679927579*^9}, {
   3.609673794040374*^9, 3.6096738292090673`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"m", "[", "1", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"m", "[", "2", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"m", "[", "3", "]"}], "=", 
   RowBox[{"Inverse", "[", 
    RowBox[{"m", "[", "2", "]"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"m", "[", "4", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"m", "[", "5", "]"}], "=", 
   RowBox[{"Inverse", "[", 
    RowBox[{"m", "[", "4", "]"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"m", "[", "6", "]"}], "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "1", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], "}"}]}], ";"}], 
  " "}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"m", "[", "7", "]"}], "=", 
   RowBox[{"Inverse", "[", 
    RowBox[{"m", "[", "6", "]"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"m", "[", "8", "]"}], "=", 
   RowBox[{"Transpose", "[", 
    RowBox[{"m", "[", "2", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"m", "[", "9", "]"}], "=", 
   RowBox[{"Inverse", "[", 
    RowBox[{"m", "[", "8", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"m", "[", "10", "]"}], "=", 
   RowBox[{"Transpose", "[", 
    RowBox[{"m", "[", "4", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"m", "[", "11", "]"}], "=", 
   RowBox[{"Inverse", "[", 
    RowBox[{"m", "[", "10", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"m", "[", "12", "]"}], "=", 
   RowBox[{"Transpose", "[", 
    RowBox[{"m", "[", "6", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"m", "[", "13", "]"}], "=", 
   RowBox[{"Inverse", "[", 
    RowBox[{"m", "[", "12", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"numgen", "=", "13"}], ";"}], " ", 
  RowBox[{"(*", 
   RowBox[{"number", " ", "of", " ", "generators", " ", "we", " ", "use"}], 
   "*)"}]}]}], "Input",
 CellChangeTimes->{{3.608887046304109*^9, 3.6088872826180763`*^9}, {
   3.608888602272376*^9, 3.6088886170786867`*^9}, {3.608892783829413*^9, 
   3.608892796643879*^9}, 3.608893985338703*^9, {3.609672153627829*^9, 
   3.609672179167204*^9}, 3.6096733066744537`*^9, 3.609673415336278*^9, 
   3.6096734506415777`*^9, {3.609674094197588*^9, 3.6096740974119463`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["We compute all words in the generators m[i] up to \
length \[OpenCurlyDoubleQuote]depth\[CloseCurlyDoubleQuote] and store them in \
the vector \[OpenCurlyDoubleQuote]col\[CloseCurlyDoubleQuote], after removing \
duplicates. \[OpenCurlyDoubleQuote]row\[CloseCurlyDoubleQuote] contains the \
corresponding inverse matrices. The matrix \[OpenCurlyDoubleQuote]mat\
\[CloseCurlyDoubleQuote] contains in its (i,j)-entry the product of the i-th \
element of row and the j-th element of col (which is itself a matrix of size \
2 by 2).     ", "Subsection"]], "Section",
 CellChangeTimes->{{3.6088873138390007`*^9, 3.608887351615233*^9}, {
  3.608958842204505*^9, 3.608958845108829*^9}, {3.608958933933477*^9, 
  3.608958934724599*^9}, {3.609672430470458*^9, 3.609672447510394*^9}, {
  3.609673698853053*^9, 3.609673765775443*^9}, {3.609673861121379*^9, 
  3.609673870273039*^9}, {3.609674139140153*^9, 3.6096741913484907`*^9}, {
  3.609674237884595*^9, 3.6096743051817513`*^9}, {3.609734307951173*^9, 
  3.609734310732895*^9}, {3.6097345386948223`*^9, 3.609734553503028*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"depth", "=", "2"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"comb", "=", 
    RowBox[{"Tuples", "[", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{"i", ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "numgen"}], "}"}]}], "]"}], ",", 
      "depth"}], "]"}]}], ";"}], " ", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"all", " ", "\"\<depth\>\""}], "-", 
     RowBox[{"tuples", " ", "of", " ", "numbers", " ", "1"}]}], ",", "...", 
    ",", "numgen"}], "*)"}], " "}], "\n", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"i", "=", "1"}], ",", 
    RowBox[{"i", "\[LessEqual]", 
     RowBox[{"Length", "[", "comb", "]"}]}], ",", 
    RowBox[{"i", "++"}], ",", " ", 
    RowBox[{
     RowBox[{"help", "=", 
      RowBox[{"IdentityMatrix", "[", "3", "]"}]}], ";", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"j", "=", "1"}], ",", 
       RowBox[{"j", "\[LessEqual]", "depth"}], ",", 
       RowBox[{"j", "++"}], ",", 
       RowBox[{"help", "=", 
        RowBox[{"help", ".", 
         RowBox[{"m", "[", 
          RowBox[{"comb", "[", 
           RowBox[{"[", 
            RowBox[{"i", ",", "j"}], "]"}], "]"}], "]"}]}]}]}], "]"}], ";", 
     " ", 
     RowBox[{
      RowBox[{"mc", "[", "i", "]"}], "=", "help"}]}]}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"col", "=", 
   RowBox[{"DeleteDuplicates", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"mc", "[", "i", "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", 
        RowBox[{"Length", "[", "comb", "]"}]}], "}"}]}], "]"}], "]"}]}], ";", 
  
  RowBox[{"row", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Inverse", "[", 
      RowBox[{"col", "[", 
       RowBox[{"[", "i", "]"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "col", "]"}]}], "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"mat", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"row", "[", 
       RowBox[{"[", "i", "]"}], "]"}], ".", 
      RowBox[{"col", "[", 
       RowBox[{"[", "j", "]"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "row", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", 
       RowBox[{"Length", "[", "col", "]"}]}], "}"}]}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.6088873138390007`*^9, 3.608887351615233*^9}, {
   3.608958842204505*^9, 3.608958845108829*^9}, {3.608958933933477*^9, 
   3.608958934724599*^9}, {3.609672430470458*^9, 3.609672447510394*^9}, 
   3.609673698853053*^9, {3.6096738966426153`*^9, 3.6096739317859697`*^9}, {
   3.6096740346719418`*^9, 3.6096740530018044`*^9}, {3.609674093276895*^9, 
   3.609674103398054*^9}, {3.609674212620946*^9, 3.609674223985317*^9}, {
   3.609674349986348*^9, 3.609674394324188*^9}, {3.620980394124405*^9, 
   3.620980394927493*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["We check \[OpenCurlyDoubleQuote]mat\
\[CloseCurlyDoubleQuote] for multiple entries. Matrix \
\[OpenCurlyDoubleQuote]b\[CloseCurlyDoubleQuote] contains in its (i,j)-entry \
a matrix (of same size as mat) indicating (by 0 or 1) which other entries of \
\[OpenCurlyDoubleQuote]mat\[CloseCurlyDoubleQuote] coincide with the \
(i,j)-entry of \[OpenCurlyDoubleQuote]mat\[CloseCurlyDoubleQuote]. \
Computation takes long, so instead you can load \[OpenCurlyDoubleQuote]b\
\[CloseCurlyDoubleQuote] from the file \[OpenCurlyDoubleQuote]EqMatrixSL3Z.m\
\[CloseCurlyDoubleQuote]. ", "Subsection"]], "Section",
 CellChangeTimes->{{3.6088914314607153`*^9, 3.608891524498551*^9}, 
   3.608892041880549*^9, {3.608961870409565*^9, 3.6089618706880083`*^9}, {
   3.609155271176271*^9, 3.609155271894946*^9}, {3.609481111884869*^9, 
   3.609481112276428*^9}, {3.609672348430973*^9, 3.6096723660578814`*^9}, {
   3.609674431715847*^9, 3.609674599320252*^9}, {3.609674636649425*^9, 
   3.6096746489856358`*^9}, {3.609737549104088*^9, 3.609737551997905*^9}, {
   3.609739734942597*^9, 3.609739773532082*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"a", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Position", "[", 
        RowBox[{"mat", ",", 
         RowBox[{"mat", "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "j"}], "]"}], "]"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"Length", "[", "mat", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "1", ",", 
         RowBox[{"Length", "[", "mat", "]"}]}], "}"}]}], "]"}]}], ";", "\n", 
    RowBox[{"b", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"SparseArray", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"a", "[", 
           RowBox[{"[", 
            RowBox[{"i", ",", "j"}], "]"}], "]"}], "\[Rule]", "1"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Length", "[", "row", "]"}], ",", 
           RowBox[{"Length", "[", "col", "]"}]}], "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"Length", "[", "mat", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "1", ",", 
         RowBox[{"Length", "[", "mat", "]"}]}], "}"}]}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Save", "[", 
     RowBox[{"\"\<EqMatrixSL3Z.m\>\"", ",", "b"}], "]"}], ";"}], "*)"}], "\n", 
  RowBox[{
   RowBox[{"b", "=", 
    RowBox[{"Get", "[", "\"\<EqMatrixSL3Z.m\>\"", "]"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.6088914314607153`*^9, 3.608891524498551*^9}, 
   3.608892041880549*^9, {3.608961870409565*^9, 3.6089618706880083`*^9}, {
   3.609155271176271*^9, 3.609155271894946*^9}, {3.609481111884869*^9, 
   3.609481112276428*^9}, {3.609672348430973*^9, 3.6096723660578814`*^9}, {
   3.609674431715847*^9, 3.609674459322534*^9}, {3.60967466212962*^9, 
   3.6096746988185997`*^9}, {3.609734615625639*^9, 3.609734617274859*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["Matrix \[OpenCurlyDoubleQuote]delta\[CloseCurlyDoubleQuote] stores \
the coefficients of ", "Subsection"],
 StyleBox[Cell[BoxData[
  FormBox[
   SuperscriptBox["\[CapitalDelta]", "2"], TraditionalForm]], "Subsection"], 
  "Subsection"],
 StyleBox["-\[Epsilon]\[CapitalDelta]. The (i,j) entry of \
\[OpenCurlyDoubleQuote]delta\[CloseCurlyDoubleQuote] contains the coefficient \
of the matrix from the (i,j)-entry of \[OpenCurlyDoubleQuote]mat\
\[CloseCurlyDoubleQuote].", "Subsection"]
}], "Section",
 CellChangeTimes->{{3.608895205689373*^9, 3.608895210522503*^9}, {
  3.608895256283503*^9, 3.6088954912136097`*^9}, {3.609672424014435*^9, 
  3.609672424157422*^9}, {3.6096724643332577`*^9, 3.609672484910021*^9}, {
  3.609672634607066*^9, 3.609672634698238*^9}, {3.609734624267024*^9, 
  3.609734741017304*^9}, {3.609739805709262*^9, 3.609739808019986*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"delta", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Total", "[", 
      RowBox[{
       RowBox[{"b", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", "j", ",", 
          RowBox[{"1", ";;", "numgen"}], ",", 
          RowBox[{"1", ";;", "numgen"}]}], "]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "mat", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", 
       RowBox[{"Length", "[", "mat", "]"}]}], "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"i", "=", "1"}], ",", 
    RowBox[{"i", "<=", 
     RowBox[{"Length", "[", "mat", "]"}]}], ",", 
    RowBox[{"i", "++"}], ",", " ", 
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"j", "=", "1"}], ",", 
      RowBox[{"j", "<=", 
       RowBox[{"Length", "[", "mat", "]"}]}], ",", 
      RowBox[{"j", "++"}], ",", 
      RowBox[{
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"l", "=", "2"}], ",", 
         RowBox[{"l", "\[LessEqual]", "numgen"}], ",", 
         RowBox[{"l", "++"}], ",", " ", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"mat", "[", 
             RowBox[{"[", 
              RowBox[{"i", ",", "j"}], "]"}], "]"}], "==", " ", 
            RowBox[{"m", "[", "l", "]"}]}], ",", 
           RowBox[{
            RowBox[{
             RowBox[{"delta", "[", 
              RowBox[{"[", 
               RowBox[{"i", ",", "j"}], "]"}], "]"}], "=", " ", 
             RowBox[{"eps", "-", "24"}]}], ";"}]}], "]"}]}], "]"}], ";", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"mat", "[", 
           RowBox[{"[", 
            RowBox[{"i", ",", "j"}], "]"}], "]"}], "\[Equal]", 
          RowBox[{"m", "[", "1", "]"}]}], ",", 
         RowBox[{
          RowBox[{"delta", "[", 
           RowBox[{"[", 
            RowBox[{"i", ",", "j"}], "]"}], "]"}], "=", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"numgen", "-", "1"}], ")"}], "^", "2"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"numgen", "-", "1"}], ")"}], "*", 
            RowBox[{"(", 
             RowBox[{"1", "-", "eps"}], ")"}]}]}]}]}], "]"}]}]}], 
     "\[IndentingNewLine]", "]"}]}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.608895205689373*^9, 3.608895210522503*^9}, {
   3.608895256283503*^9, 3.6088954912136097`*^9}, {3.609672424014435*^9, 
   3.609672424157422*^9}, {3.6096724643332577`*^9, 3.609672484910021*^9}, {
   3.609672634607066*^9, 3.609672634698238*^9}, 3.609734624267024*^9, 
   3.6097347939855547`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["Load matrix \[OpenCurlyDoubleQuote]s\[CloseCurlyDoubleQuote] from \
file \[OpenCurlyDoubleQuote]RootOfP.txt\[CloseCurlyDoubleQuote]. This matrix \
has been computed with Yalmip, a plugin for Matlab that does semidefinite \
optimization. The entries of \[OpenCurlyDoubleQuote]s\[CloseCurlyDoubleQuote] \
are integers, so computations are exact. Change \[OpenCurlyDoubleQuote]s\
\[CloseCurlyDoubleQuote] such that all rows sum to 0. The resulting matrix \
\[OpenCurlyDoubleQuote]t\[CloseCurlyDoubleQuote] (divided by 1.000.000) is \
the square-root of the matrix \
\[OpenCurlyDoubleQuote]p\[CloseCurlyDoubleQuote] that will provide a \
sum-of-squares representation for ", "Subsection"],
 StyleBox[Cell[BoxData[
  FormBox[
   SuperscriptBox["\[CapitalDelta]", "2"], TraditionalForm]], "Subsection"], 
  "Subsection"],
 StyleBox["-\[Epsilon]\[CapitalDelta]. Entries of \[OpenCurlyDoubleQuote]p\
\[CloseCurlyDoubleQuote] are rational. We check that the total sum over \
elements of \[OpenCurlyDoubleQuote]p\[CloseCurlyDoubleQuote] is zero (so the \
resulting sum of squares will be in the augmentation ideal of the group ring \
of ", "Subsection"],
 StyleBox[Cell[BoxData[
  FormBox[
   SubscriptBox["SL", "3"], TraditionalForm]], "Subsection"], "Subsection"],
 StyleBox["(\[DoubleStruckCapitalZ])). ", "Subsection"]
}], "Section",
 CellChangeTimes->{{3.609672598490094*^9, 3.609672598603725*^9}, {
  3.609734846596074*^9, 3.609734919330825*^9}, {3.609734953443613*^9, 
  3.609735066252078*^9}, {3.609735101980865*^9, 3.609735114524837*^9}, {
  3.609737589486195*^9, 3.6097376097341557`*^9}, {3.609739825487135*^9, 
  3.6097398933096523`*^9}, {3.6097399381033897`*^9, 3.609740024469413*^9}, {
  3.609740288278748*^9, 3.609740327025312*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"s", "=", 
   RowBox[{"Import", "[", 
    RowBox[{"\"\<RootOfP.txt\>\"", ",", "\"\<Table\>\""}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"t", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"s", "[", 
       RowBox[{"[", 
        RowBox[{"i", ",", "j"}], "]"}], "]"}], "-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Total", "[", 
         RowBox[{"s", "[", 
          RowBox[{"[", "i", "]"}], "]"}], "]"}], "/", 
        RowBox[{
         RowBox[{"Dimensions", "[", "s", "]"}], "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{
        RowBox[{"Dimensions", "[", "s", "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", 
       RowBox[{
        RowBox[{"Dimensions", "[", "s", "]"}], "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"p", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Transpose", "[", "t", "]"}], ".", "t"}], "/", 
    RowBox[{"(", 
     RowBox[{"1000000", "^", "2"}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Total", "[", 
   RowBox[{"p", ",", 
    RowBox[{"{", 
     RowBox[{"1", ",", "2"}], "}"}]}], "]"}], "\[Equal]", "0"}]}], "Input",
 CellChangeTimes->{{3.609672598490094*^9, 3.609672598603725*^9}, 
   3.609734846596074*^9, 3.609735045801291*^9}],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.624082627812961*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["We compute the sum of squares provided by \
\[OpenCurlyDoubleQuote]p\[CloseCurlyDoubleQuote]. \[OpenCurlyDoubleQuote]res\
\[CloseCurlyDoubleQuote] contains in the (i,j)-entry the coefficient of the \
matrix from the (i,j)-entry of \[OpenCurlyDoubleQuote]mat\
\[CloseCurlyDoubleQuote] in this sum of squares.", "Subsection"]], "Section",
 CellChangeTimes->{{3.608976625788542*^9, 3.6089766673877697`*^9}, {
  3.609154888780674*^9, 3.6091548891721287`*^9}, {3.6096726227036943`*^9, 
  3.60967266189645*^9}, {3.609735135321859*^9, 3.6097352215338707`*^9}, {
  3.609737625878847*^9, 3.609737627613832*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"res", "=", 
   RowBox[{"Table", "[", " ", 
    RowBox[{
     RowBox[{"Tr", "[", 
      RowBox[{"p", ".", 
       RowBox[{"b", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", "j"}], "]"}], "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "p", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", 
       RowBox[{"Length", "[", "p", "]"}]}], "}"}]}], "]"}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.608976625788542*^9, 3.6089766673877697`*^9}, {
   3.609154888780674*^9, 3.6091548891721287`*^9}, {3.6096726227036943`*^9, 
   3.60967266189645*^9}, 3.609735135321859*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["We choose \[OpenCurlyDoubleQuote]exeps\
\[CloseCurlyDoubleQuote] as some explicit value for \[Epsilon].", \
"Subsection"]], "Section",
 CellChangeTimes->{{3.6092198337563868`*^9, 3.609219913773655*^9}, {
  3.609220250066153*^9, 3.609220284836378*^9}, {3.60923135194954*^9, 
  3.609231355797346*^9}, {3.609236816408304*^9, 3.609236844749812*^9}, {
  3.6096726652664022`*^9, 3.609672667922741*^9}, {3.609734806327652*^9, 
  3.6097348115044813`*^9}, {3.609735302547295*^9, 3.609735373111195*^9}, {
  3.609737639694261*^9, 3.6097376414301863`*^9}, {3.6097400730731792`*^9, 
  3.6097400816790247`*^9}}],

Cell[BoxData[
 RowBox[{" ", 
  RowBox[{"exeps", "=", 
   RowBox[{"561", "/", "2000"}]}]}]], "Input",
 CellChangeTimes->{{3.6092198337563868`*^9, 3.609219913773655*^9}, {
   3.609220250066153*^9, 3.609220284836378*^9}, {3.60923135194954*^9, 
   3.609231355797346*^9}, {3.609236816408304*^9, 3.609236844749812*^9}, {
   3.6096726652664022`*^9, 3.609672667922741*^9}, {3.609734806327652*^9, 
   3.6097348115044813`*^9}, 3.609735302547295*^9, 3.6097353644382963`*^9, {
   3.624082643462743*^9, 3.624082655109111*^9}, {3.624082781643482*^9, 
   3.62408282588624*^9}, {3.624082861392166*^9, 3.624082983078005*^9}, {
   3.6240830236017942`*^9, 3.624083115212038*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["We compute the difference between ", "Subsection"],
 StyleBox[Cell[BoxData[
  FormBox[
   SuperscriptBox["\[CapitalDelta]", "2"], TraditionalForm]], "Subsection"], 
  "Subsection"],
 StyleBox["-\[Epsilon]\[CapitalDelta] and the sum of squares provided by \
\[OpenCurlyDoubleQuote]p\[CloseCurlyDoubleQuote]. We sum the difference (in \
absolute value) over all coefficients from ", "Subsection"],
 StyleBox[Cell[BoxData[
  FormBox[
   SuperscriptBox["\[CapitalDelta]", "2"], TraditionalForm]], "Subsection"], 
  "Subsection"],
 StyleBox["-\[Epsilon]\[CapitalDelta]. The result is stored in \
\[OpenCurlyDoubleQuote]err\[CloseCurlyDoubleQuote].", "Subsection"]
}], "Section",
 CellChangeTimes->{{3.60923152799009*^9, 3.609231544053822*^9}, {
  3.609231660936953*^9, 3.6092318181527367`*^9}, {3.609232084115952*^9, 
  3.609232084811195*^9}, {3.609232116149914*^9, 3.609232118888839*^9}, {
  3.6092321938505077`*^9, 3.609232225691963*^9}, {3.609233308142717*^9, 
  3.609233310568088*^9}, {3.609236805936304*^9, 3.609236811101462*^9}, {
  3.609672672913877*^9, 3.609672701118759*^9}, {3.609735402602682*^9, 
  3.609735417099947*^9}, {3.609735513338732*^9, 3.609735609642962*^9}, {
  3.609737109569522*^9, 3.609737131112938*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"z", "=", 
   RowBox[{"ConstantArray", "[", 
    RowBox[{"0", ",", 
     RowBox[{"Dimensions", "[", "p", "]"}]}], "]"}]}], ";", 
  RowBox[{"v", "=", 
   RowBox[{"ConstantArray", "[", 
    RowBox[{"0", ",", 
     RowBox[{"Dimensions", "[", "p", "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"i", "=", "1"}], ",", 
     RowBox[{"i", "\[LessEqual]", 
      RowBox[{"Length", "[", "p", "]"}]}], ",", 
     RowBox[{"i", "++"}], ",", " ", 
     RowBox[{"For", " ", "[", 
      RowBox[{
       RowBox[{"j", "=", "1"}], ",", 
       RowBox[{"j", "\[LessEqual]", 
        RowBox[{"Length", "[", "p", "]"}]}], ",", 
       RowBox[{"j", "++"}], ",", " ", 
       RowBox[{
        RowBox[{"If", "[", "  ", 
         RowBox[{
          RowBox[{
           RowBox[{"z", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "j"}], "]"}], "]"}], "\[Equal]", "0"}], " ", 
          ",", 
          RowBox[{
           RowBox[{"v", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "j"}], "]"}], "]"}], "=", "1"}]}], "]"}], ";", 
        " ", 
        RowBox[{"z", "=", 
         RowBox[{"z", "+", 
          RowBox[{"b", "[", 
           RowBox[{"[", 
            RowBox[{"i", ",", "j"}], "]"}], "]"}]}]}]}]}], " ", "]"}]}], 
    "]"}], ";"}], "\n", 
  RowBox[{"(*", " ", 
   RowBox[{
   "v", " ", "checks", " ", "which", " ", "entries", " ", "of", " ", "mat", 
    " ", "have", " ", "to", " ", "be", " ", 
    RowBox[{"considered", ".", " ", "We"}], " ", "want", " ", "to", " ", 
    "avoid", " ", "checking", " ", "the", " ", "same", " ", "coefficient", 
    " ", "several", " ", 
    RowBox[{"times", ".", " ", "This"}], " ", "would", " ", "unnecessarily", 
    " ", "increase", " ", "the", " ", "error"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"err", "=", 
   RowBox[{
    RowBox[{"Tr", "[", 
     RowBox[{
      RowBox[{"Transpose", "[", 
       RowBox[{"Abs", "[", 
        RowBox[{"res", "-", "delta"}], "]"}], "]"}], ".", "v"}], "]"}], "/.", 
    
    RowBox[{"eps", "\[Rule]", "exeps"}]}]}], 
  ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.60923152799009*^9, 3.609231544053822*^9}, {
   3.609231660936953*^9, 3.6092318181527367`*^9}, {3.609232084115952*^9, 
   3.609232084811195*^9}, {3.609232116149914*^9, 3.609232118888839*^9}, {
   3.6092321938505077`*^9, 3.609232225691963*^9}, {3.609233308142717*^9, 
   3.609233310568088*^9}, {3.609236805936304*^9, 3.609236811101462*^9}, {
   3.609672672913877*^9, 3.609672701118759*^9}, 3.609735402602682*^9, {
   3.6097356409948*^9, 3.609735693289774*^9}, {3.6097370441667356`*^9, 
   3.6097371340930967`*^9}, {3.609740120105682*^9, 3.60974015175716*^9}, {
   3.620980407257563*^9, 3.620980409760416*^9}, 3.6240828305203238`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["The final epsilon in a sum of square representation of ", 
  "Subsection"],
 StyleBox[Cell[BoxData[
  FormBox[
   SuperscriptBox["\[CapitalDelta]", "2"], TraditionalForm]], "Subsection"], 
  "Subsection"],
 StyleBox["-\[Epsilon]\[CapitalDelta] (after the error has been corrected) is \
\[OpenCurlyDoubleQuote]exeps -8*err\[CloseCurlyDoubleQuote]. If this value is \
strictly positive, ", "Subsection"],
 StyleBox[Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["SL", "3"], "(", "\[DoubleStruckCapitalZ]", ")"}], " ", 
    "has", " ", "property", " ", 
    RowBox[{"(", "T", ")"}]}], TraditionalForm]], "Subsection"], "Subsection"],
 StyleBox[": ", "Subsection"]
}], "Section",
 CellChangeTimes->{{3.60923344565518*^9, 3.609233446575148*^9}, {
   3.60923584632311*^9, 3.609235850120379*^9}, 3.609481534221252*^9, {
   3.60948833339817*^9, 3.609488337458889*^9}, {3.6094884375968533`*^9, 
   3.6094884390362*^9}, {3.609734827951833*^9, 3.6097348293352423`*^9}, {
   3.609737139239387*^9, 3.609737299011091*^9}, {3.6097374419887047`*^9, 
   3.6097374915845823`*^9}, {3.609740180253529*^9, 3.60974021536017*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"exeps", "-", 
    RowBox[{"4", "*", "err"}]}], "//", "N"}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.60923344565518*^9, 3.609233446575148*^9}, {
   3.60923584632311*^9, 3.609235850120379*^9}, 3.609481534221252*^9, {
   3.60948833339817*^9, 3.609488337458889*^9}, {3.6094884375968533`*^9, 
   3.6094884390362*^9}, {3.609734827951833*^9, 3.6097348293352423`*^9}, {
   3.609737139239387*^9, 3.609737151677608*^9}, {3.609737305888585*^9, 
   3.6097373098266897`*^9}, {3.6097376753947487`*^9, 3.609737675707232*^9}, {
   3.6240153756824207`*^9, 3.624015375904662*^9}, {3.624082704384618*^9, 
   3.6240827048150597`*^9}, 3.624082832495482*^9}]
}, Open  ]]
}, Open  ]]
},
WindowSize->{875, 849},
WindowMargins->{{86, Automatic}, {Automatic, -2}},
FrontEndVersion->"10.0 for Linux x86 (64-bit) (June 27, 2014)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[579, 22, 503, 11, 93, "Title"],
Cell[CellGroupData[{
Cell[1107, 37, 803, 15, 84, "Section"],
Cell[1913, 54, 3346, 103, 319, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[5296, 162, 1091, 14, 137, "Section"],
Cell[6390, 178, 2962, 85, 187, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[9389, 268, 1110, 15, 137, "Section"],
Cell[10502, 285, 1919, 48, 121, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[12458, 338, 884, 16, 83, "Section"],
Cell[13345, 356, 2778, 77, 165, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[16160, 438, 1763, 30, 219, "Section"],
Cell[CellGroupData[{
Cell[17948, 472, 1472, 45, 121, "Input"],
Cell[19423, 519, 73, 1, 32, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[19545, 526, 626, 8, 83, "Section"],
Cell[20174, 536, 690, 19, 32, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[20901, 560, 621, 9, 56, "Section"],
Cell[21525, 571, 660, 11, 32, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[22222, 587, 1250, 23, 109, "Section"],
Cell[23475, 612, 2836, 73, 209, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[26348, 690, 1155, 24, 84, "Section"],
Cell[27506, 716, 703, 13, 55, "Input"]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

